The enumeration of inversion sequences avoiding the patterns 201 and 210

We derive the algebraic generating function for inversion sequences avoiding the patterns $201$ and $210$ by describing a set of succession rules, converting them to a system of generating function equations with one catalytic variable, and then solving the system with kernel method techniques.

==> anc/invs-av-201-210-public-worksheet-mw.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2023" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="982" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-input="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GMDYmRjJGNUY4L0Y7USVhdXRvRidGKy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L21" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="restart; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJw==">QyRJKHJlc3RhcnRHJSpwcm90ZWN0ZWRHUS1fbm90ZXJtaW5hdGU2Ig==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L24" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Phi := proc (f) options operator, arrow; (f-subs(u = 1, f))/(u-1) end proc; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUYjNiwtSSNtaUdGJDYlUSRQaGlGJy8lJ2l0YWxpY0dGNEYvRistRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlJGKy1GSTYlUSJmRicvRk1RJXRydWVGJy9GMFEnaXRhbGljRidGKy1GLDYtUSgmc3JhcnI7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREYrLUkmbWZyYWNHRiQ2KC1JKG1mZW5jZWRHRiQ2JC1GIzYnRlQtRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZkby1GSTYlUSVzdWJzRidGV0ZZLUZcbzYkLUYjNigtRkk2JVEidUYnRldGWS1GLDYtUSI9RidGL0YyRjVGN0Y5RjtGPUY/RlFGUy1JI21uR0YkNiRRIjFGJ0YvLUYsNi1RIixGJ0YvRjIvRjZGWEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJ0ZURi9GL0YvRi8tRiM2JkZdcEZgb0ZjcEYvLyUubGluZXRoaWNrbmVzc0dGZnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3EvJSliZXZlbGxlZEdGNEYvLUZJNiNRIUYnLyUrZXhlY3V0YWJsZUdGNEYv">QyQ+SSRQaGlHNiJmKjYjSSJmR0YlRiU2JEkpb3BlcmF0b3JHRiVJJmFycm93R0YlRiUqJiwmOSQiIiItSSVzdWJzRyUqcHJvdGVjdGVkRzYkL0kidUdGJUYvRi4hIiJGLywmRjVGL0Y2Ri9GNkYlRiVGJVEtX25vdGVybWluYXRlRiU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmJlBoaTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSJmRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEmJm1hcDtGJ0YyRjlGOy9GPkZQRj9GQUZDRkVGR0ZKLUkmbWZyYWNHRiQ2KC1GIzYmRkwtRjY2LVEoJm1pbnVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zqbi1GIzYmLUYsNiVRJXN1YnNGJ0ZPRlEtRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmVvLUkobWZlbmNlZEdGJDYkLUYjNigtRiM2Ji1GLDYlUSJ1RidGT0ZRLUY2Ni1RKSZlcXVhbHM7RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSi1JI21uR0YkNiRRIjFGJ0YyRjItRjY2LVEiLEYnRjJGOS9GPEZQRj1GP0ZBRkNGRUZkby9GS1EsMC4zMzMzMzMzZW1GJ0ZMLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YxRjJGMkYyRjItRiM2JkZecEZmbkZkcEYyLyUubGluZXRoaWNrbmVzc0dGZ3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGMUYy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRQaGlHRihmKjYjSSJmR0YoRig2JEkpb3BlcmF0b3JHRihJJmFycm93R0YoRigqJiwmOSQiIiItSSVzdWJzR0YmNiQvSSJ1R0YoRjdGNiEiIkY3LCZGPEY3Rj1GN0Y9RihGKEYoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L25" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="a, b, c, h := A(x, u), B(x, u), C(x, u), H(x, u); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiYkYnRi9GMkY1LUYsNiVRImNGJ0YvRjJGNS1GLDYlUSJoRidGL0YyLUY2Ni1RIn5GJ0Y5RjsvRj9GPUZARkJGREZGRkhGSi9GTkZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GXG9GWS1GLDYlUSJBRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEieEYnRi9GMkY1LUYsNiVRInVGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1RlktRiw2JVEiQkYnRi9GMkZhb0Y1RlktRiw2JVEiQ0YnRi9GMkZhb0Y1LUYsNiVRIkhGJ0YvRjJGYW9GXHBGOQ==">QyQ+NiZJImFHNiJJImJHRiZJImNHRiZJImhHRiY2Ji1JIkFHRiY2JEkieEdGJkkidUdGJi1JIkJHRiZGLS1JIkNHRiZGLS1JIkhHRiZGLVEtX25vdGVybWluYXRlRiY=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZjb21tYTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiYkYnRi9GMkY1LUYsNiVRImNGJ0YvRjJGNS1GLDYlUSJoRidGL0YyLUY2Ni1RKSZBc3NpZ247RidGOUY7L0Y/Rj1GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmhuLUYjNiYtRiw2JVEiQUYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGZm5GQEZCRkRGRkZIRkovRk5GTC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRInhGJ0YvRjItRjY2LVEiLEYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEidUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY1LUYjNiYtRiw2JVEiQkYnRi9GMkZfb0Zjb0Y5RjUtRiM2Ji1GLDYlUSJDRidGL0YyRl9vRmNvRjlGNS1GIzYmLUYsNiVRIkhGJ0YvRjJGX29GY29GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+NiZJImFHRihJImJHRihJImNHRihJImhHRig2Ji1JIkFHRig2JEkieEdGKEkidUdGKC1JIkJHRihGNS1JIkNHRihGNS1JIkhHRihGNTcmRjNGOEY6Rjw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L204" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFkcH5kb2luZ35QaGlbUGhpW0ErQl1dfnN5bWJvbGljYWxseX5naXZlc34wfm92ZXJ+MH5zb353ZX5tYWtlfmF+aGVscGVyfmVxdWF0aW9ufmZvcn5IKHgsdSl+RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L205" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eq1 := a = 1+x*u*(a+Phi(a)); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEkZXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtRiw2JVEiYUYnRi9GMkY1LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGUkZURjUtSSNtbkdGJDYkUSIxRidGOUY1LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW9GNS1GLDYlUSJ4RidGL0YyLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEidUYnRi9GMkZiby1JKG1mZW5jZWRHRiQ2JC1GIzYqRlVGNUZpbkY1LUYsNiVRJFBoaUYnL0YwRj1GOS1GaW82JC1GIzYlRlUvJStleGVjdXRhYmxlR0Y9RjlGOUZlcEY5RjlGZXBGOQ==">QyQ+SSRlcTFHNiIvSSJhR0YlLCYiIiJGKSooSSJ4R0YlRilJInVHRiVGKSwmRidGKS1JJFBoaUdGJTYjRidGKUYpRilRLV9ub3Rlcm1pbmF0ZUYl</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiVRIkFGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5LUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdwLUYjNihGaW4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZXRllGYm9GW3EtRmVuNiQtRiM2JkZPRmNwLUkmbWZyYWNHRiQ2KC1GIzYmRk8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmcEZocC1GIzYmRlFGVC1GZW42JC1GIzYoRmluRlxvRl9wRmVvRmhvRjlGOUY5RjktRiM2JkZib0ZncUZfcEY5LyUubGluZXRoaWNrbmVzc0dGYnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnIvJSliZXZlbGxlZEdGPUY5RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlcTFHRigvLUkiQUdGKDYkSSJ4R0YoSSJ1R0YoLCYiIiJGNSooRjJGNUYzRjUsJkYvRjUqJiwmRi9GNS1GMDYkRjJGNSEiIkY1LCZGM0Y1RjxGNUY8RjVGNUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eq2 := b = x*u*(2*b+Phi(b)+c); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkZXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtRiw2JVEiYkYnRi9GMkY1LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGUkZURjUtRiw2JVEieEYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRInVGJ0YvRjJGaG4tSShtZmVuY2VkR0YkNiQtRiM2LC1JI21uR0YkNiRRIjJGJ0Y5RmhuRlUtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GLDYlUSRQaGlGJy9GMEY9RjktRl9vNiQtRiM2JUZVLyUrZXhlY3V0YWJsZUdGPUY5RjlGZ28tRiw2JVEiY0YnRi9GMkZlcEY5RjlGZXBGOQ==">QyQ+SSRlcTJHNiIvSSJiR0YlKihJInhHRiUiIiJJInVHRiVGKiwoRiciIiMtSSRQaGlHRiU2I0YnRipJImNHRiVGKkYqUS1fbm90ZXJtaW5hdGVGJQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiVRIkJGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5LUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYoRmluLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGV0ZZRmJvRl9wLUZlbjYkLUYjNigtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5Rl9wRk9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHEtSSZtZnJhY0dGJDYoLUYjNiZGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9xRmFxLUYjNiZGUUZULUZlbjYkLUYjNihGaW5GXG8tRmlwNiRRIjFGJ0Y5RmVvRmhvRjlGOUY5RjktRiM2JkZib0ZncUZgckY5LyUubGluZXRoaWNrbmVzc0dGYnIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXIvJSliZXZlbGxlZEdGPUZccS1GIzYmLUYsNiVRIkNGJ0YvRjJGVEZaRjlGOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlcTJHRigvLUkiQkdGKDYkSSJ4R0YoSSJ1R0YoKihGMiIiIkYzRjUsKEYvIiIjKiYsJkYvRjUtRjA2JEYyRjUhIiJGNSwmRjNGNUY8RjVGPEY1LUkiQ0dGKEYxRjVGNTcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eq3 := c = x*u*(Phi(u*h)+Phi(c)+c); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkZXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtRiw2JVEiY0YnRi9GMkY1LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGUkZURjUtRiw2JVEieEYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRInVGJ0YvRjJGaG4tSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSRQaGlGJy9GMEY9RjktRl9vNiQtRiM2J0Zbb0Zobi1GLDYlUSJoRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGNS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwRjVGY28tRl9vNiQtRiM2JUZVRl5wRjlGOUY1RmBwRjVGVUZecEY5RjlGXnBGOQ==">QyQ+SSRlcTNHNiIvSSJjR0YlKihJInhHRiUiIiJJInVHRiVGKiwoLUkkUGhpR0YlNiMqJkYrRipJImhHRiVGKkYqLUYuNiNGJ0YqRidGKkYqUS1fbm90ZXJtaW5hdGVGJQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiVRIkNGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5LUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYoRmluLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGV0ZZRmJvRl9wLUZlbjYkLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtRiM2JkZib0ZfcC1GIzYmLUYsNiVRIkhGJ0YvRjJGVEZaRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZxLUYjNiZGX3FGVC1GZW42JC1GIzYoRmluRlxvLUkjbW5HRiQ2JFEiMUYnRjlGZW9GaG9GOUY5RjlGOS1GIzYmRmJvRmJxRl5yRjkvJS5saW5ldGhpY2tuZXNzR0Zhci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoci8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZlcUZncS1GZ3A2KC1GIzYmRk9GYnEtRiM2JkZRRlRGanFGOUY5RmJyRmRyRmZyRmlyRltzRl1zRk9GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlcTNHRigvLUkiQ0dGKDYkSSJ4R0YoSSJ1R0YoKihGMiIiIkYzRjUsKComLCYqJkYzRjUtSSJIR0YoRjFGNUY1LUY7NiRGMkY1ISIiRjUsJkYzRjVGPkY1Rj5GNSomLCZGL0Y1LUYwRj1GPkY1Rj9GPkY1Ri9GNUY1NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eq4 := h = Phi(a+b); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZXE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtRiw2JVEiaEYnRi9GMkY1LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGUkZURjUtRiw2JVEkUGhpRicvRjBGPUY5LUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiYUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVvLUYsNiVRImJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZqb0Y5">QyQ+SSRlcTRHNiIvSSJoR0YlLUkkUGhpR0YlNiMsJkkiYUdGJSIiIkkiYkdGJUYtUS1fbm90ZXJtaW5hdGVGJQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZXE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYsNiVRIkhGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlgtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5LUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJm1mcmFjR0YkNigtRiM2Ki1GIzYmLUYsNiVRIkFGJ0YvRjJGVEZaRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltxLUYjNiYtRiw2JVEiQkYnRi9GMkZURlpGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpwRlxxLUYjNiZGZHBGVC1GZW42JC1GIzYoRmluRlxvLUkjbW5HRiQ2JFEiMUYnRjlGZW9GaG9GOUY5RjlGYnEtRiM2JkZfcUZURmdxRjlGOS1GIzYmRmJvRmJxRltyRjkvJS5saW5ldGhpY2tuZXNzR0Zeci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlcTRHRigvLUkiSEdGKDYkSSJ4R0YoSSJ1R0YoKiYsKi1JIkFHRihGMSIiIi1JIkJHRihGMUY4LUY3NiRGMkY4ISIiLUY6RjxGPUY4LCZGM0Y4Rj1GOEY9NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L11" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eqs := [eq1, eq2, eq3, eq4]; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYlUSRlcTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVEkZXEyRidGL0YyRmduRjUtRiw2JVEkZXEzRidGL0YyRmduRjUtRiw2JVEkZXE0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZm9GOQ==">QyQ+SSRlcXNHNiI3JkkkZXExR0YlSSRlcTJHRiVJJGVxM0dGJUkkZXE0R0YlUS1fbm90ZXJtaW5hdGVGJQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYjNiYtRiM2Ji1GLDYlUSJBRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GUDYkLUYjNigtRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjktRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXEtRiM2KEZfby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuRmhvRmFxLUZQNiQtRiM2JkZWRmlwLUkmbWZyYWNHRiQ2KC1GIzYmRlYtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GIzYmRlhGZW4tRlA2JC1GIzYoRl9vRmJvRmVwRltwRl5wRjlGOUY5RjktRiM2JkZob0ZdckZlcEY5LyUubGluZXRoaWNrbmVzc0dGaHAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHMvJSliZXZlbGxlZEdGPUY5RjlGOUY5RjlGYm8tRiM2Ji1GIzYmLUYsNiVRIkJGJ0YvRjJGZW5GW29GOUZgcC1GIzYoRl9vRmFxRmhvRmFxLUZQNiQtRiM2KC1GIzYmLUZmcDYkUSIyRidGOUZhcUZjc0Y5RmlwLUZpcTYoLUYjNiZGY3NGXXItRiM2JkZlc0ZlbkZickY5RjlGZnJGaHJGanJGXXNGX3NGaXAtRiM2Ji1GLDYlUSJDRidGL0YyRmVuRltvRjlGOUY5RjlGOUZiby1GIzYmRml0RmBwLUYjNihGX29GYXFGaG9GYXEtRlA2JC1GIzYoLUZpcTYoLUYjNiYtRiM2JkZob0ZhcS1GIzYmLUYsNiVRIkhGJ0YvRjJGZW5GW29GOUY5Rl1yLUYjNiZGXnZGZW5GYnJGOUY5RmZyRmhyRmpyRl1zRl9zRmlwLUZpcTYoLUYjNiZGaXRGXXItRiM2JkZbdUZlbkZickY5RjlGZnJGaHJGanJGXXNGX3NGaXBGaXRGOUY5RjlGOUZiby1GIzYmRlx2RmBwLUZpcTYoLUYjNipGVkZpcEZjc0ZdckZgckZdckZndEY5RmZyRmhyRmpyRl1zRl9zRjlGW3BGXnBGOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlcXNHRig3Ji8tSSJBR0YoNiRJInhHRihJInVHRigsJiIiIkY2KihGM0Y2RjRGNiwmRjBGNiomLCZGMEY2LUYxNiRGM0Y2ISIiRjYsJkY0RjZGPUY2Rj1GNkY2RjYvLUkiQkdGKEYyKihGM0Y2RjRGNiwoRkAiIiMqJiwmRkBGNi1GQUY8Rj1GNkY+Rj1GNi1JIkNHRihGMkY2RjYvRkgqKEYzRjZGNEY2LCgqJiwmKiZGNEY2LUkiSEdGKEYyRjZGNi1GUUY8Rj1GNkY+Rj1GNiomLCZGSEY2LUZJRjxGPUY2Rj5GPUY2RkhGNkY2L0ZQKiYsKkYwRjZGQEY2RjtGPUZHRj1GNkY+Rj03I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eqs := map(proc (eq) options operator, arrow; denom(rhs(eq))*lhs(eq)-numer(rhs(eq)) end proc, eqs); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNjUtRiw2JVEjZXFGJ0YvRjJGNS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUY1LUYsNiVRJmRlbm9tRidGL0YyLUZZNiQtRiM2Ji1GLDYlUSRyaHNGJ0YvRjItRlk2JC1GIzYlRmduLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3BGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkbGhzRidGL0YyRmdvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdwRjUtRiw2JVEmbnVtZXJGJ0YvRjJGYG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjVGK0ZbcEY5RjlGW3BGOQ==">QyQ+SSRlcXNHNiItSSRtYXBHJSpwcm90ZWN0ZWRHNiRmKjYjSSNlcUdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLCYqJi1JJmRlbm9tR0YoNiMtSSRyaHNHRig2IzkkIiIiLUkkbGhzR0YoRjdGOUY5LUkmbnVtZXJHRihGNCEiIkYlRiVGJUYkUS1fbm90ZXJtaW5hdGVGJQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYjNiwtRiM2Ji1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1vLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ28tRiM2Ji1GLDYlUSJBRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GUDYkLUYjNigtRiw2JVEieEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZvL0ZOUSwwLjMzMzMzMzNlbUYnRmZuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5RjlGaW4tRiM2KEZpb0Zjby1JJW1zdXBHRiQ2JUZmbi1GYG82JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmNvRmVwRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxvRl5vLUYjNigtRiM2JkZbcEZecC1GUDYkLUYjNihGZXBGaHBGX29GXnFGYXFGOUY5RjlGY29GZm5GY29GZXBGOUZpbkZmbkZeckZfb0Y5RmhwLUYjNiYtRiM2JkZYRmNvLUYjNiYtRiw2JVEiQkYnRi9GMkZecEZhcEY5RjlGaW4tRiM2KEZlcEZjb0ZmbkZjby1GUDYkLUYjNiwtRiM2KEZocUZjb0Zdc0Zjb0ZmbkY5Rl5yLUYjNiYtRiM2Ji1GLDYlUSJDRidGL0YyRl5wRmFwRjlGY29GZm5GOUZpbkZdc0Zpbi1GIzYmRl9zRl5wRmVyRjlGaW5GXHRGOUY5RjlGOUZocC1GIzYmLUYjNiZGWEZjb0ZcdEY5RmluLUYjNihGZXBGY29GZm5GY28tRlA2JC1GIzYqRmpzRl5yLUYjNiZGZm5GY28tRiM2Ji1GLDYlUSJIRidGL0YyRl5wRmFwRjlGOUZpbi1GIzYmRmF1Rl5wRmVyRjlGaW4tRiM2JkZedEZecEZlckY5RjlGOUY5RjlGaHAtRiM2LC1GIzYmRlhGY29GX3VGOUZpbkZpb0ZpbkZdc0ZeckZjckZeckZhdEY5Rl5xRmFxRjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlcXNHRig3JiwsKiYsJkkidUdGKCIiIiEiIkYzRjMtSSJBR0YoNiRJInhHRihGMkYzRjMqKEY1RjNGMiIiI0Y4RjNGNCooLUY2NiRGOEYzRjNGMkYzRjhGM0YzRjJGNEYzRjMsJiomRjFGMy1JIkJHRihGN0YzRjMqKEY4RjNGMkYzLCwqJkZARjNGMkYzRjoqJi1JIkNHRihGN0YzRjJGM0YzRkBGNC1GQUY9RjRGRkY0RjNGNCwmKiZGMUYzRkZGM0YzKihGOEYzRjJGMywqRkVGMyomRjJGMy1JIkhHRihGN0YzRjMtRk9GPUY0LUZHRj1GNEYzRjQsLComRjFGM0ZORjNGM0Y1RjRGQEY0RjxGM0ZIRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eqs := {op(eqs)}:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSNvcEYnRi9GMi1GVjYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RltvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlRGW29GOQ==">QyQ+SSRlcXNHNiI8Iy1JI29wRyUqcHJvdGVjdGVkRzYjRiQhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L52" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L59" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L61" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eqs := subs({A(x, 1) = Ax1, A(x, u) = Axu, B(x, 1) = Bx1, B(x, u) = Bxu, C(x, 1) = Cx1, C(x, u) = Cxu, H(x, 1) = Hx1, H(x, u) = Hxu}, eqs);" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZZNiYtRiM2VC1GLDYlUSJBRidGL0YyLUZZNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiw2JVEkQXh1RidGL0YyRmVvRjVGW28tRlk2JC1GIzYnRmJvRmVvLUkjbW5HRiQ2JFEiMUYnRjlGXnBGOUY5RjVGYHBGNS1GLDYlUSRBeDFGJ0YvRjJGZW9GNS1GLDYlUSJCRidGL0YyRl5vRmBwLUYsNiVRJEJ4dUYnRi9GMkZlb0Y1RmFxRmZwRmBwLUYsNiVRJEJ4MUYnRi9GMkZlb0Y1LUYsNiVRIkNGJ0YvRjJGXm9GYHAtRiw2JVEkQ3h1RidGL0YyRmVvRjVGanFGZnBGYHAtRiw2JVEkQ3gxRidGL0YyRmVvRjUtRiw2JVEiSEYnRi9GMkZeb0ZgcC1GLDYlUSRIeHVGJ0YvRjJGZW9GNUZjckZmcEZgcC1GLDYlUSRIeDFGJ0YvRjJGXnBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zlb0Y1RitGXnBGOUY5LUY2Ni1RIjtGJ0Y5RjtGaG9GQEZCRkRGRkZIRkpGVEZecEY5">QyQ+SSRlcXNHNiItSSVzdWJzRyUqcHJvdGVjdGVkRzYkPCovLUkiQUdGJTYkSSJ4R0YlIiIiSSRBeDFHRiUvLUYtNiRGL0kidUdGJUkkQXh1R0YlLy1JIkJHRiVGLkkkQngxR0YlLy1GOUY0SSRCeHVHRiUvLUkiQ0dGJUYuSSRDeDFHRiUvLUZARjRJJEN4dUdGJS8tSSJIR0YlRi5JJEh4MUdGJS8tRkdGNEkkSHh1R0YlRiRGMA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYjNiYtRiM2Ji1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1vLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ28tRiw2JVEkQnh1RidGL0YyRjlGaW4tRiM2KC1GLDYlUSJ4RidGL0YyRmNvRmZuRmNvLUZQNiQtRiM2LC1GIzYoLUZgbzYkUSIyRidGOUZjb0Zpb0Zjb0ZmbkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZcb0Zeby1GIzYmLUYsNiVRJEN4dUYnRi9GMkZjb0ZmbkY5RmluLUYsNiVRJEJ4MUYnRi9GMkZpbkZpb0ZpbkZfcUY5RjlGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GIzYmRlhGY29GX3FGOUZpbi1GIzYoRl5wRmNvRmZuRmNvLUZQNiQtRiM2KkZdcUZqcC1GIzYmRmZuRmNvLUYsNiVRJEh4dUYnRi9GMkY5RmluLUYsNiVRJEN4MUYnRi9GMkZpbi1GLDYlUSRIeDFGJ0YvRjJGOUY5RjlGOUZlcS1GIzYsLUYjNiZGWEZjby1GLDYlUSRBeHVGJ0YvRjJGOUZpbi1GIzYoRmRzRmNvLUklbXN1cEdGJDYlRmZuRmdwLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zjb0ZecEY5RmpwLUYjNigtRiw2JVEkQXgxRidGL0YyRmNvRmZuRmNvRl5wRjlGaW5GZm5GanBGX29GOUZlcS1GIzYsLUYjNiZGWEZjb0ZnckY5RmluRmRzRmluRmlvRmpwRmF0RmpwRmJxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlcXNHRig8JiwmKiYsJkkidUdGKCIiIiEiIkYzRjNJJEJ4dUdGKEYzRjMqKEkieEdGKEYzRjJGMywsKiZGNUYzRjJGMyIiIyomSSRDeHVHRihGM0YyRjNGM0kkQngxR0YoRjRGNUY0RjxGNEYzRjQsJiomRjFGM0Y8RjNGMyooRjdGM0YyRjMsKkY7RjMqJkkkSHh1R0YoRjNGMkYzRjNJJEN4MUdGKEY0SSRIeDFHRihGNEYzRjQsLComRjFGM0kkQXh1R0YoRjNGMyooRkhGM0YyRjpGN0YzRjQqKEkkQXgxR0YoRjNGMkYzRjdGM0YzRjJGNEYzRjMsLComRjFGM0ZDRjNGM0ZIRjRGNUY0RktGM0Y9RjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L62" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L63" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L64" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="with(PolynomialIdeals):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRMVBvbHlub21pYWxJZGVhbHNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVkY9RkA=">QyQtSSV3aXRoRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJMVBvbHlub21pYWxJZGVhbHNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="PI := PolynomialIdeals:-PolynomialIdeal(eqs, parameters = {u, x}):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjUElGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEifkYnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJLUY2Ni1RKiZjb2xvbmVxO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0ZQRjUtRiw2JVEwUG9seW5vbWlhbElkZWFsRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSRlcXNGJ0ZVRlctRjY2LVEiLEYnRjJGOS9GPEZWRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVErcGFyYW1ldGVyc0YnRlVGVy1GNjYtUSI9RidGMkY5RjtGPUY/RkFGQ0ZFRk9GUS1GWjYmLUYjNictRiw2JVEieEYnRlVGV0Zbby1GLDYlUSJ1RidGVUZXLyUrZXhlY3V0YWJsZUdGMUYyRjIvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmFwRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRk9GUUZhcEYy">QyQ+SSNQSUc2Ii1JMFBvbHlub21pYWxJZGVhbEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJMVBvbHlub21pYWxJZGVhbHNHNiRGKUkoX3N5c2xpYkdGJTYkSSRlcXNHRiUvSStwYXJhbWV0ZXJzR0YlPCRJInVHRiVJInhHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L65" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="PolynomialIdeals:-HilbertDimension(PI); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVExSGlsYmVydERpbWVuc2lvbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1BJRicvRjBRJmZhbHNlRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdGPkY/Rj9GQUY/">QyQtSTFIaWxiZXJ0RGltZW5zaW9uRzYkJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUc2IkkxUG9seW5vbWlhbElkZWFsc0c2JEYmSShfc3lzbGliR0YpNiNJI1BJR0YpUS1fbm90ZXJtaW5hdGVGKQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L66" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="collect(PolynomialIdeals:-Generators(PolynomialIdeals:-EliminationIdeal(PI, {Ax1, Axu}))[1], Axu, factor); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29sbGVjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYtLUYsNiVRK0dlbmVyYXRvcnNGJ0YvRjItRjY2JC1GIzYmLUYsNiVRMUVsaW1pbmF0aW9uSWRlYWxGJ0YvRjItRjY2JC1GIzYoLUYsNiVRI1BJRicvRjBRJmZhbHNlRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRk0vJSZmZW5jZUdGTC8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GUDYtUSJ+RidGTUZTL0ZWRkxGV0ZZRmVuRmduRmluRltvL0Zfb0Zdby1GNjYmLUYjNigtRiw2JVEkQXh1RidGL0YyRk9GYW8tRiw2JVEkQXgxRidGL0YyLyUrZXhlY3V0YWJsZUdGTEZNRk0vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmBwRk1GTUZgcEZNRk0tRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRk1GYHBGTUZNL0ZjcFEiW0YnL0ZmcFEiXUYnRk9GYW9Gam9GT0Zhby1GLDYlUSdmYWN0b3JGJ0YvRjJGYHBGTUZNRmBwRk0=">QyQtSShjb2xsZWN0RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiUmLUkrR2VuZXJhdG9yc0c2JEYmL0krbW9kdWxlbmFtZUdGKEkxUG9seW5vbWlhbElkZWFsc0dGJTYjLUkxRWxpbWluYXRpb25JZGVhbEdGLTYkSSNQSUdGKDwkSSRBeDFHRihJJEF4dUdGKDYjIiIiRjhJJ2ZhY3RvckdGJVEtX25vdGVybWluYXRlRig=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSNtaUdGJDYlUSRBeDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRi42JVEidUYnRjFGNEY3LUYuNiVRInhGJ0YxRjRGOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZW4tRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSkZaRmZuLUYjNiYtSSVtc3VwR0YkNiVGUS1JI21uR0YkNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y3RlRGO0ZXRlEtRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZaRmZuLUZnbzYkUSIxRidGO0Y7RjtGNy1GLjYlUSRBeHVGJ0YxRjRGO0ZdcEZRRldGYHBGOw==">LCoqKEkkQXgxRzYiIiIiSSJ1R0YlRiZJInhHRiVGJkYmKiYsKComRiciIiNGKEYmISIiRidGJkYtRiZGJkkkQXh1R0YlRiZGJkYnRi1GJkYm</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L67" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="resultant(%, coeff(%, Axu, 1), u); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEqcmVzdWx0YW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEiJUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRj42LVEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRiw2JVEmY29lZmZGJ0YvRjItRjY2JC1GIzYqRjpGPUZYLUYsNiVRJEF4dUYnRi9GMkY9LUkjbW5HRiQ2JFEiMUYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUY9LUYsNiVRInVGJ0YvRjJGZW9GQUZBRmVvRkE=">QyQtSSpyZXN1bHRhbnRHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2JUkiJUdGKC1JJmNvZWZmR0YmNiVGKkkkQXh1R0YoIiIiSSJ1R0YoUS1fbm90ZXJtaW5hdGVGKA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GNlEnbm9ybWFsRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNiYtRiw2JS1GLzYlUSRBeDFGJ0YyRjVGOEY+RkFGLkY8LUZCNi1RKCZtaW51cztGJ0Y8RkVGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGY29GXG8tRkI2LVEnJnBsdXM7RidGPEZFRkhGSkZMRk5GUEZSRmJvRmRvLUY5NiRRIjFGJ0Y8RjxGPEY8">KiZJInhHNiIiIiMsKComSSRBeDFHRiRGJUYjIiIiRilGKCEiIkYpRilGKQ==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L68" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="new_eq1 := %/x^2; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEobmV3X2VxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUkmbWZyYWNHRiQ2KC1GLDYlUSIlRidGL0YyLUYjNiUtSSVtc3VwR0YkNiUtRiw2JVEieEYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltwLyUpYmV2ZWxsZWRHRj0vJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SShuZXdfZXExRzYiKiZJIiVHRiUiIiJJInhHRiUhIiNRLV9ub3Rlcm1pbmF0ZUYl</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEobmV3X2VxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSRBeDFGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1GLDYlUSJ4RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlb0ZULUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZkb0Zmby1GWDYkUSIxRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShuZXdfZXExR0YoLCgqJkkkQXgxR0YoIiIjSSJ4R0YoIiIiRjNGMCEiIkYzRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L69" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eqs := eqs union {new_eq1}; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjVGK0Y1LUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZlbkY7Rj5GQEZCRkRGRkZIRkpGTUY1LUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEobmV3X2VxMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zgb0Y5">QyQ+SSRlcXNHNiItSSZ1bmlvbkclKnByb3RlY3RlZEc2JEYkPCNJKG5ld19lcTFHRiVRLV9ub3Rlcm1pbmF0ZUYl</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiYtRiM2Ji1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1vLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ28tRiw2JVEkQnh1RidGL0YyRjlGaW4tRiM2KC1GLDYlUSJ4RidGL0YyRmNvRmZuRmNvLUZQNiQtRiM2LC1GIzYoLUZgbzYkUSIyRidGOUZjb0Zpb0Zjb0ZmbkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZcb0Zeby1GIzYmLUYsNiVRJEN4dUYnRi9GMkZjb0ZmbkY5RmluLUYsNiVRJEJ4MUYnRi9GMkZpbkZpb0ZpbkZfcUY5RjlGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GIzYmRlhGY29GX3FGOUZpbi1GIzYoRl5wRmNvRmZuRmNvLUZQNiQtRiM2KkZdcUZqcC1GIzYmRmZuRmNvLUYsNiVRJEh4dUYnRi9GMkY5RmluLUYsNiVRJEN4MUYnRi9GMkZpbi1GLDYlUSRIeDFGJ0YvRjJGOUY5RjlGOUZlcS1GIzYsLUYjNiZGWEZjby1GLDYlUSRBeHVGJ0YvRjJGOUZpbi1GIzYoRmRzRmNvLUklbXN1cEdGJDYlRmZuRmdwLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zjb0ZecEY5RmpwLUYjNigtRiw2JVEkQXgxRidGL0YyRmNvRmZuRmNvRl5wRjlGaW5GZm5GanBGX29GOUZlcS1GIzYsLUYjNiZGWEZjb0ZnckY5RmluRmRzRmluRmlvRmpwRmF0RmpwRmJxRjlGZXEtRiM2KC1GIzYmLUZqczYlRmF0RmdwRlx0RmNvRl5wRjlGaW5GYXRGanBGX29GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlcXNHRig8JywmKiYsJkkidUdGKCIiIiEiIkYzRjNJJEJ4dUdGKEYzRjMqKEkieEdGKEYzRjJGMywsKiZGNUYzRjJGMyIiIyomSSRDeHVHRihGM0YyRjNGM0kkQngxR0YoRjRGNUY0RjxGNEYzRjQsJiomRjFGM0Y8RjNGMyooRjdGM0YyRjMsKkY7RjMqJkkkSHh1R0YoRjNGMkYzRjNJJEN4MUdGKEY0SSRIeDFHRihGNEYzRjQsLComRjFGM0kkQXh1R0YoRjNGMyooRkhGM0YyRjpGN0YzRjQqKEkkQXgxR0YoRjNGMkYzRjdGM0YzRjJGNEYzRjMsLComRjFGM0ZDRjNGM0ZIRjRGNUY0RktGM0Y9RjMsKComRktGOkY3RjNGM0ZLRjRGM0YzNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L30" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L71" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="PI := PolynomialIdeals:-PolynomialIdeal(eqs, parameters = {u, x}):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjUElGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEifkYnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJLUY2Ni1RKiZjb2xvbmVxO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0ZQRjUtRiw2JVEwUG9seW5vbWlhbElkZWFsRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSRlcXNGJ0ZVRlctRjY2LVEiLEYnRjJGOS9GPEZWRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVErcGFyYW1ldGVyc0YnRlVGVy1GNjYtUSI9RidGMkY5RjtGPUY/RkFGQ0ZFRk9GUS1GWjYmLUYjNictRiw2JVEieEYnRlVGV0Zbby1GLDYlUSJ1RidGVUZXLyUrZXhlY3V0YWJsZUdGMUYyRjIvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmFwRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRk9GUUZhcEYy">QyQ+SSNQSUc2Ii1JMFBvbHlub21pYWxJZGVhbEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJMVBvbHlub21pYWxJZGVhbHNHNiRGKUkoX3N5c2xpYkdGJTYkSSRlcXNHRiUvSStwYXJhbWV0ZXJzR0YlPCRJInVHRiVJInhHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L70" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="PolynomialIdeals:-HilbertDimension(PI); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVExSGlsYmVydERpbWVuc2lvbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1BJRicvRjBRJmZhbHNlRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdGPkY/Rj9GQUY/">QyQtSTFIaWxiZXJ0RGltZW5zaW9uRzYkJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUc2IkkxUG9seW5vbWlhbElkZWFsc0c2JEYmSShfc3lzbGliR0YpNiNJI1BJR0YpUS1fbm90ZXJtaW5hdGVGKQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L119" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L120" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L121" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L33" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="big_eq := collect(PolynomialIdeals:-Generators(PolynomialIdeals:-EliminationIdeal(PI, {Bx1, Cx1, Cxu, Hx1}))[1], Cxu, factor); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnYmlnX2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtRiw2JVEoY29sbGVjdEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYtLUYsNiVRK0dlbmVyYXRvcnNGJ0YvRjItRlk2JC1GIzYmLUYsNiVRMUVsaW1pbmF0aW9uSWRlYWxGJ0YvRjItRlk2JC1GIzYoLUYsNiVRI1BJRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUZZNiYtRiM2Li1GLDYlUSRDeHVGJ0YvRjJGaW9GNS1GLDYlUSRCeDFGJ0YvRjJGaW9GNS1GLDYlUSRDeDFGJ0YvRjJGaW9GNS1GLDYlUSRIeDFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGX3FGOUY5Rl9xRjlGOS1GWTYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZfcUY5RjkvRmJxUSJbRicvRmVxUSJdRidGaW9GNUZjcEZpb0Y1LUYsNiVRJ2ZhY3RvckYnRi9GMkZfcUY5RjlGX3FGOQ==">QyQ+SSdiaWdfZXFHNiItSShjb2xsZWN0RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiUmLUkrR2VuZXJhdG9yc0c2JEYpL0krbW9kdWxlbmFtZUdGJUkxUG9seW5vbWlhbElkZWFsc0dGKDYjLUkxRWxpbWluYXRpb25JZGVhbEdGLzYkSSNQSUdGJTwmSSRCeDFHRiVJJEN4MUdGJUkkQ3h1R0YlSSRIeDFHRiU2IyIiIkY7SSdmYWN0b3JHRihRLV9ub3Rlcm1pbmF0ZUYl</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="new_eq2 := (1/16)*factor(resultant(big_eq, 2*u^2*x-u+1, u))/x^10; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEobmV3X2VxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GUy1GIzYlLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKnJlc3VsdGFudEYnRi9GMi1Gam42JC1GIzYzLUYsNiVRJ2JpZ19lcUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUklbXN1cEdGJDYlLUYsNiVRInVGJ0YvRjJGXnAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmJwLUYsNiVRInhGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcUZocC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmRxRmZxLUZfcDYkUSIxRidGOUZob0Y1RmhwLyUrZXhlY3V0YWJsZUdGPUY5RjlGXXJGOUY5Rl1yRjktRiM2Jy1GX3A2JFEjMTZGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmZwNiVGXnEtRiM2JS1GX3A2JFEjMTBGJ0Y5Ri9GMkZbcUYvRjIvJS5saW5ldGhpY2tuZXNzR0Zcci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zicy8lKWJldmVsbGVkR0Y9Rl1yRjktRiw2I1EhRidGXXJGOQ==">QyQ+SShuZXdfZXEyRzYiLCQqJi1JJ2ZhY3Rvckc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLUkqcmVzdWx0YW50R0YqNiVJJ2JpZ19lcUdGJSwoKiZJInVHRiUiIiNJInhHRiUiIiJGNUY0ISIiRjdGN0Y0RjdGNiEjNSNGNyIjO1EtX25vdGVybWluYXRlRiU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShuZXdfZXEyR0YoLGJzKiZJJEN4MUdGKCIiJUkieEdGKEYxIiIiKihGMCIiJEkkSHgxR0YoRjNGMkYxRjEqKEYwIiIjRjZGOEYyRjEiIicqKEYwRjNGNkY1RjJGMUYxKiZGNkYxRjJGMUYzKihJJEJ4MUdGKEY4RjBGOEYyRjVGMSoqRj1GOEYwRjNGNkYzRjJGNSIiKSooRj1GOEY2RjhGMkY1RjEqKEY9RjNGMEY1RjJGNUY4KipGPUYzRjBGOEY2RjNGMkY1RjkqKkY9RjNGMEYzRjZGOEYyRjVGOSooRj1GM0Y2RjVGMkY1RjgqJkY9RjFGMkY4RjEqKEY9RjVGMEYzRjJGOEYxKihGPUY1RjZGM0YyRjhGMSooRj1GOEYwRjhGMkY4RjMqKkY9RjhGMEYzRjZGM0YyRjhGOCooRj1GOEY2RjhGMkY4RjMqKEY9RjNGMEY4RjJGNSEiKSoqRj1GM0YwRjNGNkYzRjJGNSEjOyooRj1GM0Y2RjhGMkY1RkwqJkYwRjVGMkY1ISIlKihGMEY4RjZGM0YyRjUhIzcqKEYwRjNGNkY4RjJGNUZTKiZGNkY1RjJGNUZRKiZGPUY1RjJGOEZOKihGPUY4RjBGM0YyRjhGTiooRj1GOEY2RjNGMkY4Rk4qKEY9RjNGMEY4RjJGOCEiIioqRj1GM0YwRjNGNkYzRjJGOCEiIyooRj1GM0Y2RjhGMkY4RloqJkYwRjVGMkY4RjMqKEYwRjhGNkYzRjJGOEY1KiZGMEY4RjJGNUY5KihGMEYzRjZGOEYyRjhGNSooRjBGM0Y2RjNGMkY1IiM3KiZGNkY1RjJGOEYzKiZGNkY4RjJGNUY5KiZGPUY1RjJGM0Y5KihGPUY4RjBGM0YyRjMiIiYqKEY9RjhGNkYzRjJGM0ZibyomRj1GOEYyRjgiIz8qKEY9RjNGMEY4RjJGM0YzKipGPUYzRjBGM0Y2RjNGMkYzRjgqKEY9RjNGMEYzRjJGOEY5KihGPUYzRjZGOEYyRjNGMyooRj1GM0Y2RjNGMkY4RjkqJkYwRjhGMkY4ISImKihGMEYzRjZGM0YyRjghIzUqJkY2RjhGMkY4RlxwKiZGPUY4RjJGMyEjNiooRj1GM0YwRjNGMkYzRlxwKihGPUYzRjZGM0YyRjNGXHAqJkY9RjNGMkY4RkwqJkYwRjhGMkYzRjMqKEYwRjNGNkYzRjJGM0Y4KiZGMEYzRjJGOEYxKiZGNkY4RjJGM0YzKiZGNkYzRjJGOEYxKiRGPUY4RjgqJkY9RjNGMEYzRjMqJkY9RjNGNkYzRjMqJkY9RjNGMkYzIiIoKiZGMEYzRjJGM0ZaKiZGNkYzRjJGM0ZaKiRGMkY4RjNGPUZaNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L189" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L190" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L191" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eqs := eqs union {new_eq2}:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjVGK0Y1LUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZlbkY7Rj5GQEZCRkRGRkZIRkpGTUY1LUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEobmV3X2VxMkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVEZgb0Y5">QyQ+SSRlcXNHNiItSSZ1bmlvbkclKnByb3RlY3RlZEc2JEYkPCNJKG5ld19lcTJHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L39" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L74" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="PI := PolynomialIdeals:-PolynomialIdeal(eqs, parameters = {u, x}):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjUElGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEifkYnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJLUY2Ni1RKiZjb2xvbmVxO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0ZQRjUtRiw2JVEwUG9seW5vbWlhbElkZWFsRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSRlcXNGJ0ZVRlctRjY2LVEiLEYnRjJGOS9GPEZWRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVErcGFyYW1ldGVyc0YnRlVGVy1GNjYtUSI9RidGMkY5RjtGPUY/RkFGQ0ZFRk9GUS1GWjYmLUYjNictRiw2JVEieEYnRlVGV0Zbby1GLDYlUSJ1RidGVUZXLyUrZXhlY3V0YWJsZUdGMUYyRjIvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmFwRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRk9GUUZhcEYy">QyQ+SSNQSUc2Ii1JMFBvbHlub21pYWxJZGVhbEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJMVBvbHlub21pYWxJZGVhbHNHNiRGKUkoX3N5c2xpYkdGJTYkSSRlcXNHRiUvSStwYXJhbWV0ZXJzR0YlPCRJInVHRiVJInhHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L73" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="PolynomialIdeals:-HilbertDimension(PI); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVExSGlsYmVydERpbWVuc2lvbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1BJRicvRjBRJmZhbHNlRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdGPkY/Rj9GQUY/">QyQtSTFIaWxiZXJ0RGltZW5zaW9uRzYkJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUc2IkkxUG9seW5vbWlhbElkZWFsc0c2JEYmSShfc3lzbGliR0YpNiNJI1BJR0YpUS1fbm90ZXJtaW5hdGVGKQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L41" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L206" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFNfnRoZX5lbGltaW5hdGlvbn5iZWxvd350YWtlc35zZXZlcmFsfm1pbnV0ZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L42" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="big_eq2 := PolynomialIdeals:-Generators(PolynomialIdeals:-EliminationIdeal(PI, {Cx1, Cxu, Hx1}))[1]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEoYmlnX2VxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GUy1GLDYlUStHZW5lcmF0b3JzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVExRWxpbWluYXRpb25JZGVhbEYnRi9GMi1GWTYkLUYjNigtRiw2JVEjUElGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRlk2Ji1GIzYrLUYsNiVRJEN4MUYnRi9GMkZib0Y1LUYsNiVRJEN4dUYnRi9GMkZib0Y1LUYsNiVRJEh4MUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZlcEY5RjlGZXBGOUY5LUZZNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RmVwRjlGOS9GaHBRIltGJy9GW3FRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVEZlcEY5">QyQ+SShiaWdfZXEyRzYiJi1JK0dlbmVyYXRvcnNHNiQlKnByb3RlY3RlZEcvSSttb2R1bGVuYW1lR0YlSTFQb2x5bm9taWFsSWRlYWxzRzYkRipJKF9zeXNsaWJHRiU2Iy1JMUVsaW1pbmF0aW9uSWRlYWxHRik2JEkjUElHRiU8JUkkQ3gxR0YlSSRDeHVHRiVJJEh4MUdGJTYjIiIiISIi</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L193" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L194" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L195" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFnb350aGVyZX5hcmV+dHdvfm5vbi10cml2aWFsfmZhY3RvcnN+YW5kfndlfm5lZWR+dG9+ZGV0ZXJtaW5lfndoaWNofmlzfmNvcnJlY3RGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L75" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="two_poss := factor(subs(u = 1, big_eq2))/x^6; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpdHdvX3Bvc3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtSSZtZnJhY0dGJDYoLUYjNiYtRiw2JVEnZmFjdG9yRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GaG42JC1GIzYqLUYsNiVRInVGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZSRlQtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GLDYlUShiaWdfZXEyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGZnBGOUY5RmZwRjktRiM2JS1JJW1zdXBHRiQ2JS1GLDYlUSJ4RidGL0YyLUYjNiUtRmpvNiRRIjZGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YyLyUubGluZXRoaWNrbmVzc0dGXHAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPUZmcEY5">QyQ+SSl0d29fcG9zc0c2IiomLUknZmFjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMtSSVzdWJzR0YqNiQvSSJ1R0YlIiIiSShiaWdfZXEyR0YlRjJJInhHRiUhIidRLV9ub3Rlcm1pbmF0ZUYl</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L96" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="poss1 := 4*Cx1^4*x^6+16*Cx1^3*Hx1*x^6+24*Cx1^2*Hx1^2*x^6+16*Cx1*Hx1^3*x^6+4*Hx1^4*x^6-8*Cx1^4*x^5-32*Cx1^3*Hx1*x^5-48*Cx1^2*Hx1^2*x^5-32*Cx1*Hx1^3*x^5-8*Hx1^4*x^5+8*Cx1^4*x^4+32*Cx1^3*Hx1*x^4+48*Cx1^2*Hx1^2*x^4+32*Cx1*Hx1^3*x^4+8*Hx1^4*x^4-4*Cx1^4*x^3-16*Cx1^3*Hx1*x^3+12*Cx1^3*x^4-24*Cx1^2*Hx1^2*x^3+36*Cx1^2*Hx1*x^4+24*Cx1^2*x^5-16*Cx1*Hx1^3*x^3+36*Cx1*Hx1^2*x^4+48*Cx1*Hx1*x^5-4*Hx1^4*x^3+12*Hx1^3*x^4+24*Hx1^2*x^5+Cx1^4*x^2+4*Cx1^3*Hx1*x^2-16*Cx1^3*x^3+6*Cx1^2*Hx1^2*x^2-48*Cx1^2*Hx1*x^3-36*Cx1^2*x^4+4*Cx1*Hx1^3*x^2-48*Cx1*Hx1^2*x^3-72*Cx1*Hx1*x^4+Hx1^4*x^2-16*Hx1^3*x^3-36*Hx1^2*x^4+10*Cx1^3*x^2+30*Cx1^2*Hx1*x^2+26*Cx1^2*x^3+30*Cx1*Hx1^2*x^2+52*Cx1*Hx1*x^3+10*Hx1^3*x^2+26*Hx1^2*x^3-2*Cx1^3*x-6*Cx1^2*Hx1*x+Cx1^2*x^2-6*Cx1*Hx1^2*x+2*Cx1*Hx1*x^2+36*Cx1*x^3-2*Hx1^3*x+Hx1^2*x^2+36*Hx1*x^3+4*x^4-5*Cx1^2*x-10*Cx1*Hx1*x-30*Cx1*x^2-5*Hx1^2*x-30*Hx1*x^2+8*x^3+Cx1^2+2*Cx1*Hx1+9*Cx1*x+Hx1^2+9*Hx1*x-6*x^2-Cx1-Hx1+x:" display="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">QyQ+SSZwb3NzMUc2IixqcyomSSRDeDFHRiUiIiVJInhHRiUiIidGKSooRigiIiRJJEh4MUdGJSIiIkYqRisiIzsqKEYoIiIjRi5GMkYqRisiI0MqKEYoRi9GLkYtRipGK0YwKiZGLkYpRipGK0YpKiZGKEYpRioiIiYhIikqKEYoRi1GLkYvRipGNyEjSyooRihGMkYuRjJGKkY3ISNbKihGKEYvRi5GLUYqRjdGOiomRi5GKUYqRjdGOComRihGKUYqRikiIikqKEYoRi1GLkYvRipGKSIjSyooRihGMkYuRjJGKkYpIiNbKihGKEYvRi5GLUYqRilGQiomRi5GKUYqRilGQComRihGKUYqRi0hIiUqKEYoRi1GLkYvRipGLSEjOyomRihGLUYqRikiIzcqKEYoRjJGLkYyRipGLSEjQyooRihGMkYuRi9GKkYpIiNPKiZGKEYyRipGN0YzKihGKEYvRi5GLUYqRi1GSiooRihGL0YuRjJGKkYpRlAqKEYoRi9GLkYvRipGN0ZEKiZGLkYpRipGLUZIKiZGLkYtRipGKUZMKiZGLkYyRipGN0YzKiZGKEYpRipGMkYvKihGKEYtRi5GL0YqRjJGKSomRihGLUYqRi1GSiooRihGMkYuRjJGKkYyRisqKEYoRjJGLkYvRipGLUY8KiZGKEYyRipGKSEjTyooRihGL0YuRi1GKkYyRikqKEYoRi9GLkYyRipGLUY8KihGKEYvRi5GL0YqRikhI3MqJkYuRilGKkYyRi8qJkYuRi1GKkYtRkoqJkYuRjJGKkYpRmhuKiZGKEYtRipGMiIjNSooRihGMkYuRi9GKkYyIiNJKiZGKEYyRipGLSIjRSooRihGL0YuRjJGKkYyRmNvKihGKEYvRi5GL0YqRi0iI18qJkYuRi1GKkYyRmFvKiZGLkYyRipGLUZlbyomRihGLUYqRi8hIiMqKEYoRjJGLkYvRipGLyEiJyomRihGMkYqRjJGLyooRihGL0YuRjJGKkYvRl5wKihGKEYvRi5GL0YqRjJGMiomRihGL0YqRi1GUComRi5GLUYqRi9GXHAqJkYuRjJGKkYyRi8qJkYuRi9GKkYtRlAqJEYqRilGKSomRihGMkYqRi8hIiYqKEYoRi9GLkYvRipGLyEjNSomRihGL0YqRjIhI0kqJkYuRjJGKkYvRmhwKiZGLkYvRipGMkZccSokRipGLUZAKiRGKEYyRi8qJkYoRi9GLkYvRjIqJkYoRi9GKkYvIiIqKiRGLkYyRi8qJkYuRi9GKkYvRmNxKiRGKkYyRl5wRighIiJGLkZncUYqRi9GZ3E=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L127" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="poss2 := 16*Cx1^4*x^10+64*Cx1^3*Hx1*x^10+96*Cx1^2*Hx1^2*x^10+64*Cx1*Hx1^3*x^10+16*Hx1^4*x^10-32*Cx1^4*x^9-128*Cx1^3*Hx1*x^9-192*Cx1^2*Hx1^2*x^9-128*Cx1*Hx1^3*x^9-32*Hx1^4*x^9+32*Cx1^4*x^8+128*Cx1^3*Hx1*x^8+192*Cx1^2*Hx1^2*x^8+128*Cx1*Hx1^3*x^8+32*Hx1^4*x^8-16*Cx1^4*x^7-64*Cx1^3*Hx1*x^7+48*Cx1^3*x^8-96*Cx1^2*Hx1^2*x^7+144*Cx1^2*Hx1*x^8+96*Cx1^2*x^9-64*Cx1*Hx1^3*x^7+144*Cx1*Hx1^2*x^8+192*Cx1*Hx1*x^9-16*Hx1^4*x^7+48*Hx1^3*x^8+96*Hx1^2*x^9+4*Cx1^4*x^6+16*Cx1^3*Hx1*x^6-64*Cx1^3*x^7+24*Cx1^2*Hx1^2*x^6-192*Cx1^2*Hx1*x^7-176*Cx1^2*x^8+16*Cx1*Hx1^3*x^6-192*Cx1*Hx1^2*x^7-352*Cx1*Hx1*x^8+4*Hx1^4*x^6-64*Hx1^3*x^7-176*Hx1^2*x^8+40*Cx1^3*x^6+120*Cx1^2*Hx1*x^6+272*Cx1^2*x^7+120*Cx1*Hx1^2*x^6+544*Cx1*Hx1*x^7+256*Cx1*x^8+40*Hx1^3*x^6+272*Hx1^2*x^7+256*Hx1*x^8-8*Cx1^3*x^5-24*Cx1^2*Hx1*x^5-260*Cx1^2*x^6-24*Cx1*Hx1^2*x^5-520*Cx1*Hx1*x^6-336*Cx1*x^7-8*Hx1^3*x^5-260*Hx1^2*x^6-336*Hx1*x^7+16*x^8+160*Cx1^2*x^5+320*Cx1*Hx1*x^5+112*Cx1*x^6+160*Hx1^2*x^5+112*Hx1*x^6+192*x^7-59*Cx1^2*x^4-118*Cx1*Hx1*x^4+100*Cx1*x^5-59*Hx1^2*x^4+100*Hx1*x^5-256*x^6+12*Cx1^2*x^3+24*Cx1*Hx1*x^3-120*Cx1*x^4+12*Hx1^2*x^3-120*Hx1*x^4-124*x^5-Cx1^2*x^2-2*Cx1*Hx1*x^2+55*Cx1*x^3-Hx1^2*x^2+55*Hx1*x^3+448*x^4-12*Cx1*x^2-12*Hx1*x^2-365*x^3+Cx1*x+Hx1*x+142*x^2-27*x+2:" display="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">QyQ+SSZwb3NzMkc2IixgdiomSSRDeDFHRiUiIiVJInhHRiUiIzUiIzsqKEYoIiIkSSRIeDFHRiUiIiJGKkYrIiNrKihGKCIiI0YvRjNGKkYrIiMnKiooRihGMEYvRi5GKkYrRjEqJkYvRilGKkYrRiwqJkYoRilGKiIiKiEjSyooRihGLkYvRjBGKkY4ISRHIiooRihGM0YvRjNGKkY4ISQjPiooRihGMEYvRi5GKkY4RjsqJkYvRilGKkY4RjkqJkYoRilGKiIiKSIjSyooRihGLkYvRjBGKkZBIiRHIiooRihGM0YvRjNGKkZBIiQjPiooRihGMEYvRi5GKkZBRkQqJkYvRilGKkZBRkIqJkYoRilGKiIiKCEjOyooRihGLkYvRjBGKkZKISNrKiZGKEYuRipGQSIjWyooRihGM0YvRjNGKkZKISMnKiooRihGM0YvRjBGKkZBIiRXIiomRihGM0YqRjhGNCooRihGMEYvRi5GKkZKRk0qKEYoRjBGL0YzRipGQUZTKihGKEYwRi9GMEYqRjhGRiomRi9GKUYqRkpGSyomRi9GLkYqRkFGTyomRi9GM0YqRjhGNComRihGKUYqIiInRikqKEYoRi5GL0YwRipGZm5GLComRihGLkYqRkpGTSooRihGM0YvRjNGKkZmbiIjQyooRihGM0YvRjBGKkZKRj0qJkYoRjNGKkZBISR3IiooRihGMEYvRi5GKkZmbkYsKihGKEYwRi9GM0YqRkpGPSooRihGMEYvRjBGKkZBISRfJComRi9GKUYqRmZuRikqJkYvRi5GKkZKRk0qJkYvRjNGKkZBRl1vKiZGKEYuRipGZm4iI1MqKEYoRjNGL0YwRipGZm4iJD8iKiZGKEYzRipGSiIkcyMqKEYoRjBGL0YzRipGZm5GaG8qKEYoRjBGL0YwRipGSiIkVyYqJkYoRjBGKkZBIiRjIyomRi9GLkYqRmZuRmZvKiZGL0YzRipGSkZqbyomRi9GMEYqRkFGX3AqJkYoRi5GKiIiJiEiKSooRihGM0YvRjBGKkZkcCEjQyomRihGM0YqRmZuISRnIyooRihGMEYvRjNGKkZkcEZncCooRihGMEYvRjBGKkZmbiEkPyYqJkYoRjBGKkZKISRPJComRi9GLkYqRmRwRmVwKiZGL0YzRipGZm5GaXAqJkYvRjBGKkZKRl5xKiRGKkZBRiwqJkYoRjNGKkZkcCIkZyIqKEYoRjBGL0YwRipGZHAiJD8kKiZGKEYwRipGZm4iJDciKiZGL0YzRipGZHBGZHEqJkYvRjBGKkZmbkZocSokRipGSkZGKiZGKEYzRipGKSEjZiooRihGMEYvRjBGKkYpISQ9IiomRihGMEYqRmRwIiQrIiomRi9GM0YqRilGXXIqJkYvRjBGKkZkcEZhciokRipGZm4hJGMjKiZGKEYzRipGLiIjNyooRihGMEYvRjBGKkYuRmpuKiZGKEYwRipGKSEkPyIqJkYvRjNGKkYuRmdyKiZGL0YwRipGKUZqciokRipGZHAhJEMiKiZGKEYzRipGMyEiIiooRihGMEYvRjBGKkYzISIjKiZGKEYwRipGLiIjYiomRi9GM0YqRjNGYHMqJkYvRjBGKkYuRmRzKiRGKkYpIiRbJSomRihGMEYqRjMhIzcqJkYvRjBGKkYzRmpzKiRGKkYuISRsJComRihGMEYqRjBGMComRi9GMEYqRjBGMCokRipGMyIkVSJGKiEjRkYzRjBGYHM=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L129" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFncH53ZX51c2V+aW5kZXBlbmRlbnRseX5jYWxjdWxhdGVkfmluaXRpYWx+dGVybXN+b2Z+Q35hbmR+SH50b35kZXRlcm1pbmV+d2hpY2h+ZmFjdG9yfmVxdWFsc34wRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group><CodeEditor-ExecGroup view="presentation" hide-input="false" labelreference="L134" drawlabel="true" applyint="true" applyrational="true" display="code"><EC-CodeEditor id="CodeEditRegion0" expanded="true" visible="true" pixel-width="500" pixel-height="200" code-language="text/maple" autofit="true" wrapping="true" show-border="true" code-line-numbers="true">knownC := x^2*u+108*(1/27+1/54*u)*u*x^3+108*(51907/54+2/27*u^7+289/108*u^6+949/54*u^5+7295/108*u^4+5111/27*u^3+45329/108*u^2+13457/18*u)*u*x^9+108*(277/54*u^7+2123/54*u^6+2065/12*u^5+
59017/108*u^4+74653/54*u^3+26090/9*u^2+271175/54*u+1/12*u^8+345439/54)*u*x^10+108*(1174607/27+15395/36*u^6+81667/54*u^5+115144/27*u^4+271756/27*u^3+121663/6*u^2+309613/9*u+5/54*
u^9+269/27*u^8+785/9*u^7)*u*x^11+108*(37661/3*u^5+881623/27*u^4+439861/6*u^3+7739971/54*u^2+4307179/18*u+11/108*u^10+2111/108*u^9+20749/108*u^8+18751/18*u^7+12157/3*u^6+16245425
/54)*u*x^12+108*(18974993/9+13362377/54*u^4+14447794/27*u^3+55200805/54*u^2+45493075/27*u+1/9*u^11+4171/108*u^10+7567/18*u^9+67382/27*u^8+95200/9*u^7+106901/3*u^6+2722970/27*u^5
)*u*x^13+108*(105767759/27*u^3+198363850/27*u^2+323593709/27*u+13/108*u^12+230/3*u^11+24685/27*u^10+159140/27*u^9+243139/9*u^8+2651294/27*u^7+899150/3*u^6+42896765/54*u^5+
100716985/54*u^4+403330493/27)*u*x^14+108*(2884113442/27+7/54*u^13+8243/54*u^12+478427687/9*u^2+773831702/9*u+53383/27*u^11+123748/9*u^10+1828730/27*u^9+7127600/27*u^8+23303540/
27*u^7+44122847/18*u^6+18543775/3*u^5+378593542/27*u^4+776849464/27*u^3)*u*x^15+108*(5/36*u^14+32885/108*u^13+153137/36*u^12+1142381/36*u^11+83144798077/108+41789365621/108*u^2+
67110072061/108*u+2005483/12*u^10+25015841/36*u^9+261417547/108*u^8+263588519/36*u^7+2125739009/108*u^6+5154816665/108*u^5+11375071513/108*u^4+22901132077/108*u^3)*u*x^16+108*(4
/27*u^15+65669/108*u^14+491917/54*u^13+7835237/108*u^12+10980847/27*u^11+64661717/36*u^10+244061356147/54*u+358364017/54*u^9+2298037063/108*u^8+1637272894/27*u^7+16858482193/108
*u^6+733571455/2*u^5+85456504375/108*u^4+1568029281*u^3+101936028323/36*u^2+11172727177/2)*u*x^17+108*(65611/54*u^15+116561/6*u^14+17764891/108*u^13+105597419/108*u^12+246760037
/54*u^11+481708913/27*u^10+2174181161/36*u^9+19619913763/108*u^8+1481546501/3*u^7+66281718671/54*u^6+303513226133/108*u^5+642510529985/108*u^4+209391918407/18*u^3+562149075844/
27*u^2+1785210018043/54*u+17/108*u^16+2202060528251/54)*u*x^18+108*(39982715/108*u^14+41859775/18*u^13+309533033/27*u^12+1272898912/27*u^11+18136104811/108*u^10+1062491085/2*u^9
+82021550137/54*u^8+8079669856907/27+107292067916/27*u^7+1036223152901/108*u^6+386921648897/18*u^5+1209106114540/27*u^4+779129791984/9*u^3+8302736243227/54*u^2+2187273831257/9*u
+1/6*u^17+65578/27*u^16+1114391/27*u^15)*u*x^19+108*(119139609551851/54+511310599/18*u^13+6625377505/54*u^12+49522083229/108*u^11+164268802187/108*u^10+492349769597/108*u^9+
1350678393421/108*u^8+1711569280457/54*u^7+2016613040566/27*u^6+4435356872482/27*u^5+9114089718610/27*u^4+11630360068117/18*u^3+61554977870293/54*u^2+96909115204843/54*u+19/108*
u^18+19425/4*u^17+1048721/12*u^16+22349542/27*u^15+295845395/54*u^14)*u*x^20+108*(133061611057/108*u^12+38466297097/9*u^11+482095357475/36*u^10+76807868977/2*u^9+2748472831498/
27*u^8+2260582751408/9*u^7+5217654402278/9*u^6+147016196120819/9+33885035327588/27*u^5+45869809116205/18*u^4+14507532710398/3*u^3+152662877430509/18*u^2+359248731055321/27*u+5/
27*u^19+1048783/108*u^18+3320743/18*u^17+99356867/54*u^16+345515888/27*u^15+139216063/2*u^14+314988459*u^13)*u*x^21+108*(694689967903/18*u^11+3115838996140/27*u^10+8612771898950
/27*u^9+22176293556902/27*u^8+1980839503368*u^7+121256513931676/27*u^6+3277895968713443/27+517788614853439/54*u^5+1040475128140955/54*u^4+326580948503611/9*u^3+1709353913764874/
27*u^2+2673249306766819/27*u+7/36*u^20+524345/27*u^19+10486196/27*u^18+24409093/6*u^17+1601725207/54*u^16+4559655350/27*u^15+21568885061/27*u^14+117465620455/36*u^13+
1275582417361/108*u^12)*u*x^22+108*(26409329661782/27*u^10+7862433511660/3*u^9+177727586499748/27*u^8+46693797793696/3*u^7+1876121436483583/54*u^6+659580878781871/9*u^5+
3939743341223870/27*u^4+2456520646796824/9*u^3+12797854294664491/27*u^2+6652762259157082/9*u+11/54*u^21+2097277/54*u^20+22020595/27*u^19+483399701/54*u^18+614470793/9*u^17+
24445469953511182/27+3654223139/9*u^16+54100238644/27*u^15+307063989671/36*u^14+192908249891/6*u^13+2952151225964/27*u^12+9183814752128/27*u^11)*u*x^23+108*(576400699485595/27*u
^9+1416892254175387/27*u^8+243928948120431/2*u^7+14501462340215887/54*u^6+30263459077896139/54*u^5+59763916058790235/54*u^4+4115514794219043/2*u^3+192161294136410573/54*u^2+
298917494561253353/54*u+184551647/108*u^20+2118138125/108*u^19+16865374093/108*u^18+34855483867/36*u^17+537367278713/108*u^16+23/108*u^22+8388881/108*u^21+365757121431153641/54+
1189873711343/54*u^15+2331108073985/27*u^14+8235401655821/27*u^13+26603007578101/27*u^12+79421612769499/27*u^11+220945335244663/27*u^10)*u*x^24+108*(2499841927753457/6*u^8+
2861216996699140/3*u^7+37343944843007665/18*u^6+115790925300927799/27*u^5+151327723052351669/18*u^4+139919154160874066/9*u^3+457352335125595381/9+160702678767780461/6*u^2+
1122338903556212447/27*u+3196067557/9*u^19+247485358253/108*u^18+220369746229/18*u^17+1520427021667/27*u^16+2060879608048/9*u^15+2/9*u^23+16777513/108*u^22+192939269/54*u^21+
4622140187/108*u^20+7551142961023/9*u^14+25286468986270/9*u^13+234702539623237/27*u^12+75177002785708/3*u^11+609798116835341/9*u^10+4663181417105186/27*u^9)*u*x^25+108*(
8449572374778841259/27*u+1898205696572318/9*u^11+25/108*u^24+1773425621107004441/54*u^5+3453664462468926469/54*u^4+1059214428869797967/9*u^3+5455740584680732108/27*u^2+
432647929591107581/27*u^6+682643187354071/27*u^13+2035828889737523/27*u^12+15020981418524764/27*u^10+1864153/6*u^23+75039163825511089/54*u^9+178043368303673465/54*u^8+
67018337256808130/9*u^7+427488040943/3*u^17+10321065261320737963/27+3349857487/36*u^21+86755098941/108*u^20+290862682405/54*u^19+16212663883171/27*u^16+20506500741952/9*u^15+
806540107496/27*u^18+402654631/54*u^22+213238259393794/27*u^14)*u*x^26+108*(63762893957419461254/27*u+47459727187464080/27*u^11+16777303/27*u^24+13/54*u^25+6795736852184881271/
27*u^5+1461723337560575812/3*u^4+24100410127831033136/27*u^3+41249271763722688987/27*u^2+2227645384584934307/18*u^6+6028531594804346/27*u^13+5805921532112284/9*u^12+
244997819805642065/54*u^10+419431211/27*u^23+300542464593698213/27*u^9+702653959186060267/27*u^8+1567960838790253160/27*u^7+42072865444550/27*u^17+77826943776337392262/27+
97643466295/54*u^21+339684274118/27*u^20+650921291708/9*u^19+165111841899046/27*u^16+591588275693968/27*u^15+9647546214839/27*u^18+21776849693/108*u^22+1956874412461303/27*u^14)
*u*x^27+108*(482222978602732258409/27*u+784690311600145301/54*u^11+3489664549/108*u^24+134218103/108*u^25+588178017425067244649/27+52125273452289026642/27*u^5+
100359511360520975746/27*u^4+183107769613435259741/27*u^3+104168348607659270305/9*u^2+2867751940097458430/3*u^6+52427872817036146/27*u^13+49115774717538422/9*u^12+
1986860508830698591/54*u^10+2613518923/6*u^23+4797479209683216437/54*u^9+1/4*u^26+1229927159344415005/6*u^8+4072563269055131261/9*u^7+146119584010567/9*u^17+788772639056/27*u^21
+521588844346/3*u^20+23989388840413/27*u^19+1621535178416077/27*u^16+205010505138236*u^15+108135107998735/27*u^18+109404266866/27*u^22+17592345855170846/27*u^14)*u*x^28+108*(
3654319522465156336438/27*u+3221751848279417678/27*u^11+8444534635/9*u^24+1207960223/18*u^25+4454407600151505824566/27+400151655665151913252/27*u^5+766616904794131813505/27*u^4+
1393498476535079871076/27*u^3+2372008466176074589901/27*u^2+199399217954034536866/27*u^6+450200886444301012/27*u^13+2469782396866423997/54*u^12+16038464845214048977/54*u^10+
244142096312/27*u^23+19088587638130539755/27*u^9+268435859/108*u^26+43524048354998657378/27*u^8+95144186528774901584/27*u^7+4395246883069646/27*u^17+11210285347504/27*u^21+
19729686277091/9*u^20+275459258895140/27*u^19+572807911602998*u^16+50650503791767072/27*u^15+1152176707222681/27*u^18+1821687157024/27*u^22+7/27*u^27+155506245583438610/27*u^14)
*u*x^29+108*(9248297084729193568478/9*u+8769063296949931315/9*u^11+180903147038/9*u^24+6047255285/3*u^25+29/108*u^28+33799474943774797568666/27+1024814891971863907583/9*u^5+
651479232300231209113/3*u^4+3540464674773182594746/9*u^3+6011996014045069168588/9*u^2+1540961166604170540668/27*u^6+7650440008456709189/54*u^13+20537447590203799649/54*u^12+
21494791893740045228/9*u^10+1395361162886/9*u^23+5612316773800624786*u^9+3758097499/27*u^26+341821527903730776502/27*u^8+82291605071042621080/3*u^7+42722376525692878/27*u^17+
48328255033135/9*u^21+695903261477917/27*u^20+3000256598738518/27*u^19+144023381758608446/27*u^16+455035866652729552/27*u^15+3930250035487364/9*u^18+26606652909256/27*u^22+
134217836/27*u^27+1355437625261588996/27*u^14)*u*x^30+108*(7/108*u^6+17/12*u^5+839/108*u^4+923/36*u^3+6665/108*u^2+12341/108*u+16061/108)*u*x^8+108*(647/27+1/18*u^5+41/54*u^4+91
/27*u^3+499/54*u^2+163/9*u)*u*x^7+108*(5/108*u^4+11/27*u^3+38/27*u^2+163/54*u+221/54)*u*x^6+108*(1/27*u^3+29/54*u+41/54+23/108*u^2)*u*x^5+108*(1/36*u^2+11/108*u+17/108)*u*x^4:

knownH := x+(u+2)*x^2+(u^2+4*u+6)*x^3+(u^3+8*u^2+18*u+24)*x^4+(u^4+16*u^3+50*u^2+92*u+116)*x^5+(u^5+32*u^4+130*u^3+308*u^2+516*u+632)*x^6+(u^6+64*u^5+322*u^4+932*u^3+1940*u^2+3088*u+3720)
*x^7+(u^7+128*u^6+770*u^5+2628*u^4+6484*u^3+12544*u^2+19352*u+23072)*x^8+(u^8+256*u^7+1794*u^6+7044*u^5+19988*u^4+44960*u^3+83032*u^2+125456*u+148528)*x^9+(u^9+512*u^8+4098*u^7+
18180*u^6+58132*u^5+147936*u^4+313368*u^3+560560*u^2+834544*u+983072)*x^10+(u^10+1024*u^9+9218*u^8+45572*u^7+161812*u^6+457568*u^5+1083672*u^4+2201072*u^3+3847088*u^2+5664704*u+
6647776)*x^11+(u^11+2048*u^10+20482*u^9+111620*u^8+435220*u^7+1350240*u^6+3516952*u^5+7915376*u^4+15586480*u^3+26767360*u^2+39079840*u+45727616)*x^12+(u^12+4096*u^11+45058*u^10+
268292*u^9+1138708*u^8+3839072*u^7+10872344*u^6+26699376*u^5+57849264*u^4+111235456*u^3+188412064*u^2+273219520*u+318947136)*x^13+(u^13+8192*u^12+98306*u^11+634884*u^10+2912276*
u^9+10590304*u^8+32334360*u^7+85729392*u^6+201404848*u^5+423727232*u^4+799568288*u^3+1339359552*u^2+1931526208*u+2250473344)*x^14+(u^14+16384*u^13+212994*u^12+1482756*u^11+
7307284*u^10+28487776*u^9+93155864*u^8+264610928*u^7+667397552*u^6+1514703488*u^5+3112856992*u^4+5784928320*u^3+9602253120*u^2+13784252672*u+16034726016)*x^15+(u^15+32768*u^14+
458754*u^13+3424260*u^12+18038804*u^11+75014240*u^10+261325336*u^9+790543472*u^8+2125315504*u^7+5154573952*u^6+11379304864*u^5+22942513728*u^4+42101292352*u^3+69350850560*u^2+
99169829248*u+115204555264)*x^16+(u^16+65536*u^15+983042*u^14+7831556*u^13+43909140*u^12+193937504*u^11+716587544*u^10+2297670768*u^9+6548278704*u^8+16857278080*u^7+39614904736*
u^6+85493284416*u^5+169650141504*u^4+308032895488*u^3+504122080640*u^2+718496465152*u+833701020416)*x^17+(u^17+131072*u^16+2097154*u^15+17760260*u^14+105578516*u^13+493453408*u^
12+1926627864*u^11+6521965680*u^10+19618500016*u^9+53332907648*u^8+132561734048*u^7+303541655104*u^6+642796210496*u^5+1258543054336*u^4+2264536742272*u^3+3685494946560*u^2+
5237692432128*u+6071393452544)*x^18+(u^18+262144*u^17+4456450*u^16+39976964*u^15+251133972*u^14+1238040672*u^13+5091295768*u^12+18135223408*u^11+57372200368*u^10+164037867136*u^
9+429160352160*u^8+1036237014592*u^7+2321783707968*u^6+4838550869504*u^5+9365373880704*u^4+16720329047808*u^3+27080509356800*u^2+38389595241472*u+44460988694016)*x^19+(u^19+
524288*u^18+9437186*u^17+89391108*u^16+591659028*u^15+3067740256*u^14+13250331160*u^13+49520774256*u^12+164265151920*u^11+492340737664*u^10+1350660458912*u^9+3423127840320*u^8+
8066649528640*u^7+17743432320512*u^6+36471929608576*u^5+69896552978176*u^4+123942367136512*u^3+199887856599040*u^2+282738440534528*u+327199429228544)*x^20+(u^20+1048576*u^19+
19922946*u^18+198705156*u^17+1382023188*u^16+7517503584*u^15+34018165272*u^14+133059710064*u^13+461589990832*u^12+1446271317632*u^11+4147591252384*u^10+10993840285248*u^9+
27127093614912*u^8+62613639308800*u^7+135555248052608*u^6+275332319282944*u^5+523101849000704*u^4+922043861178368*u^3+1481449348794880*u^2+2091387218557952*u+2418586647786496)*x
^21+(u^21+2097152*u^20+41943042*u^19+439353348*u^18+3203399700*u^17+18238406752*u^16+86274736664*u^15+352394153072*u^14+1275574111664*u^13+4168116598400*u^12+12463298120096*u^11
+34450972042816*u^10+88705113545024*u^9+213932073215488*u^8+485040318847360*u^7+1035688922687232*u^6+2081777416133376*u^5+3925031437469696*u^4+6881858741606912*u^3+
11020172190028800*u^2+15530146056373248*u+17948732704159744)*x^22+(u^22+4194304*u^21+88080386*u^20+966787076*u^19+7373586452*u^18+43850399840*u^17+216399872536*u^16+921188174960
*u^15+3472336375216*u^14+11808569423488*u^13+36735164680608*u^12+105637102118464*u^11+283047283480896*u^10+710911110964736*u^9+1680989498186112*u^8+3752351308834560*u^7+
7915790936546048*u^6+15765020110465024*u^5+29522666200226304*u^4+51518549591589888*u^3+82251642275107840*u^2+115730521035640832*u+133679253739800576)*x^23+(u^23+8388608*u^22+
184549378*u^21+2118123524*u^20+16865296404*u^19+104566095968*u^18+537365840408*u^17+2379742186608*u^16+9324414913968*u^15+32941553612416*u^14+106411881990560*u^13+
317686079579712*u^12+883780600813888*u^11+2305602503796224*u^10+5667579249695104*u^9+13172265832638208*u^8+29003732501175040*u^7+60532939021084672*u^6+119572200028084736*u^5+
222564838222570496*u^4+386740923343557632*u^3+615783378767052800*u^2+865193153542494208*u+998872407282294784)*x^24+(u^24+16777216*u^23+385875970*u^22+4622123012*u^21+38352715796
*u^20+247484907616*u^19+1322216587800*u^18+6081700957296*u^17+24730530762160*u^16+90613637838464*u^15+303437400836512*u^14+938809553348160*u^13+2706370709248320*u^12+
7317575397893632*u^11+18652731646810496*u^10+44997247277360896*u^9+103004597075155712*u^8+224069641416304640*u^7+463207970079021568*u^6+908293185535468544*u^5+
1681447832793355264*u^4+2910596003679674368*u^3+4623033578060503040*u^2+6487099138885292032*u+7485971546167586816)*x^25+(u^25+33554432*u^24+805306370*u^23+10049552388*u^22+
86754983956*u^21+581724799072*u^20+3226157974040*u^19+15389559884912*u^18+64850621386160*u^17+246077896914560*u^16+852952697604512*u^15+2730571797653056*u^14+8143313170422080*u^
13+22778463647262208*u^12+60083924690409856*u^11+150078403210405632*u^10+356087482156161792*u^9+804225931287750656*u^8+1730635800052341248*u^7+3547177710134584320*u^6+
6909746176292066304*u^5+12728519597003628544*u^4+21956638020420474880*u^3+34797157044451258368*u^2+48770227729504137216*u+56256199275671724032)*x^26+(u^26+67108864*u^25+
1677721602*u^24+21776826372*u^23+195286794260*u^22+1358736392288*u^21+7811052339736*u^20+38590172105840*u^19+168291414855088*u^18+660447208535680*u^17+2366352602761632*u^16+
7827496191419968*u^15+24114122486536512*u^14+69671049462113792*u^13+189838896592460160*u^12+489995686978545408*u^11+1202170536086313728*u^10+2810621564960794624*u^9+
6271887093672024576*u^8+13366198052952499200*u^7+27185363206107403264*u^6+52639983813466873856*u^5+96535311121603663872*u^4+165995945956766380032*u^3+262537529008492359680*u^2+
367563956013668220928*u+423820155289339944960)*x^27+(u^27+134217728*u^26+3489660930*u^25+47043313668*u^24+437616902164*u^23+3155089686624*u^22+18777194365464*u^21+95957538573424
*u^20+432540368260528*u^19+1753434785183360*u^18+6486139989723552*u^17+22141132365915712*u^16+70369377293261120*u^15+209711475898541568*u^14+589389266832988544*u^13+
1569380624755353344*u^12+3973721581723425536*u^11+9594963877943994368*u^10+22138731993894590976*u^9+48871083638810895360*u^8+103241482851596473344*u^7+208519031891882434560*u^6+
401571705402385602560*u^5+733429918062178562048*u^4+1257506103671880986624*u^3+1985148044153049841664*u^2+2776532155456058007552*u+3200352310745397952512)*x^28+(u^28+268435456*u
^27+7247757314*u^26+101334384644*u^25+976568188948*u^24+7286747562080*u^23+44841136292376*u^22+236756213435504*u^21+1101836949933488*u^20+4608706520151680*u^19+17580986498615712
*u^18+61863251223799360*u^17+202602005764593984*u^16+622024957242729984*u^15+1800803488658233728*u^14+4939564722134214400*u^13+12887007770376510208*u^12+32076934692563478528*u^
11+76354392608959207936*u^10+174096515425592304640*u^9+380579153929356022784*u^8+797614799126473105408*u^7+1600740261198540150784*u^6+3067466418069157474304*u^5+
5581479753005637152768*u^4+9544289869765569249280*u^3+15041097981402013540352*u^2+21017982447603469500416*u+24218334758348867452928)*x^29+(u^29+536870912*u^28+15032385538*u^27+
217701154820*u^26+2170837532692*u^25+16744332656736*u^24+106426605240856*u^23+579939032108144*u^22+2783612931952048*u^21+12001025972106880*u^20+47162998968355232*u^19+
170889501409306176*u^18+576093512892766528*u^17+1820143427059279360*u^16+5421750402125273472*u^15+15300879830358976256*u^14+41074895255907441408*u^13+105228763807333378048*u^12+
257937542953858341376*u^11+606130529344054256640*u^10+1367288510003337073664*u^9+2962515689669635497984*u^8+6163978263334011639808*u^7+12298777420218586787840*u^6+
23460738053822578798592*u^5+42541831821807549710336*u^4+72567771585335905067008*u^3+114179916325253504122880*u^2+159416233531205841076224*u+183634568289554708529152)*x^30:</EC-CodeEditor></CodeEditor-ExecGroup>
<Group labelreference="L130" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L131" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="series(subs({Cx1 = subs(u = 1, knownC), Hx1 = subs(u = 1, knownH)}, poss1), x, 40); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNigtRjY2Ji1GIzYuLUYsNiVRJEN4MUYnRi9GMi1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlAvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGaW5GOi1GNjYkLUYjNiktRiw2JVEidUYnRi9GMkZILUkjbW5HRiQ2JFEiMUYnRkwtRkk2LVEiLEYnRkxGTi9GUkYxRlNGVUZXRllGZW4vRmhuUSYwLjBlbUYnL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYlUSdrbm93bkNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZnby1GSTYtUSJ+RidGTEZORlFGU0ZVRldGWUZlbkZbcC9GW29GXHAtRiw2JVEkSHgxRidGL0YyRkhGOi1GNjYkLUYjNilGYG9GSEZjb0Znby1GLDYlUSdrbm93bkhGJ0YvRjJGYnBGTEZMRmJwRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZ29GZHAtRiw2JVEmcG9zczFGJ0YvRjJGYnBGTEZMRmdvLUYsNiVRInhGJ0YvRjJGZ28tRmRvNiRRIzQwRidGTEZicEZMRkxGYnBGTA==">QyQtSSdzZXJpZXNHJSpwcm90ZWN0ZWRHNiUtSSVzdWJzR0YlNiQ8JC9JJEN4MUc2Ii1GKDYkL0kidUdGLSIiIkkna25vd25DR0YtL0kkSHgxR0YtLUYoNiRGMEkna25vd25IR0YtSSZwb3NzMUdGLUkieEdGLSIjU1EtX25vdGVybWluYXRlRi0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUYjNiYtSSNtbkdGJDYkUTo3ODI1MzUyMDA4NTQ5NDY3MjQ4ODEzNTk3RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRi42JFEjMzFGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxLUY1Ni1RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXG8tRiM2Ji1GLjYkUTsyNjQwMDA5OTYyMzUyNjQzNzA0Mjg2ODY2NUYnRjFGNC1GTTYlRk8tRi42JFEjMzJGJ0YxRmVuRjEtRjU2LVEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFRltvRl1vLUYjNiYtRi42JFE7NDk3NDgxMjA4MzI1MDU0MTQyNDk0MDk0MTJGJ0YxRjQtRk02JUZPLUYuNiRRIzMzRidGMUZlbkYxRmhvLUYjNiYtRi42JFE8MTc4NTEyODEyNDU2NjczNjUyMjM0NjI4MjE2RidGMUY0LUZNNiVGTy1GLjYkUSMzNEYnRjFGZW5GMUZoby1GIzYmLUYuNiRRPTExMDI2NzczMzYxMzQ2MTQ1OTY0MjQwNzM5NDZGJ0YxRjQtRk02JUZPLUYuNiRRIzM1RidGMUZlbkYxRmhvLUYjNiYtRi42JFE9NzU3NDc0MjIyNzAwODc3MjA1Mzk2MDczNDMxNkYnRjFGNC1GTTYlRk8tRi42JFEjMzZGJ0YxRmVuRjFGaG8tRiM2Ji1GLjYkUT41MTc3NjY4NTY3OTc3NjkzMDQ0MjM4OTQwMjIwOEYnRjFGNC1GTTYlRk8tRi42JFEjMzdGJ0YxRmVuRjFGaG8tRiM2Ji1GLjYkUT8zNTUwMzU0MDIxNzQ4MzcyNzAxMTE3NjkyNzIwMDhGJ0YxRjQtRk02JUZPLUYuNiRRIzM4RidGMUZlbkYxRmhvLUYjNiYtRi42JFFAMjQ0MTMyMzY3NTUwNTA5MjM1MDk0MzU3NzkyNjg0NkYnRjFGNC1GTTYlRk8tRi42JFEjMzlGJ0YxRmVuRjFGaG8tRiM2Ji1GNTYtUSJPRidGMUY4RjtGPUY/RkFGQ0ZFRkdGSi1GNTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YxRjhGO0Y9Rj9GQUZDRkVGR0ZKLUkobWZlbmNlZEdGJDYkLUYjNiYtRk02JUZPLUYuNiRRIzQwRidGMUZlbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxRjFGMUYx">KzdJInhHNiIiOihmOClbc1lcJjM/TkR5IiNKITtsJ29HL1BrX0InKjQrayMiI0siOzclNCVcVVQwRCQzN1soXCIjTCI8OyNHWUJfT25jQyJHXnkiIiNNIj1ZUjJDa2Y5WThPdG4tNiIjTiI9O1Z0Z1IwcygzcUFVWmQoIiNPIj4zQVMqUVUvJHB4emNvdzwmIiNQIj8zP0ZwPDZxcyRbPC1hLmIkIiNRIkBZbyN6ZFY0TiM0MGJuQjhXIyIjUi1JIk9HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IyIiIiIjUw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L132" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="series(subs({Cx1 = subs(u = 1, knownC), Hx1 = subs(u = 1, knownH)}, poss2), x, 21); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUYjNiUtSSNtaUdGJDYlUSdzZXJpZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GSTYlUSVzdWJzRidGTEZPLUZSNiQtRiM2Jy1GUjYmLUYjNi0tRkk2JVEkQ3gxRidGTEZPLUYsNi1RIj1GJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGYm9GVi1GUjYkLUYjNigtRkk2JVEidUYnRkxGT0Zeby1JI21uR0YkNiRRIjFGJ0YvLUYsNi1RIixGJ0YvRjIvRjZGTkY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJy1GSTYlUSdrbm93bkNGJ0ZMRk9GL0YvRl9wRistRkk2JVEkSHgxRidGTEZPRl5vRlYtRlI2JC1GIzYoRmhvRl5vRltwRl9wLUZJNiVRJ2tub3duSEYnRkxGT0YvRi9GL0YvLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZfcEYrLUZJNiVRJnBvc3MyRidGTEZPRi9GL0ZfcC1GSTYlUSJ4RidGTEZPRl9wLUZccDYkUSMyMUYnRi9GL0YvRi8tRkk2I1EhRicvJStleGVjdXRhYmxlR0Y0Ri8=">QyQtSSdzZXJpZXNHJSpwcm90ZWN0ZWRHNiUtSSVzdWJzR0YlNiQ8JC9JJEN4MUc2Ii1GKDYkL0kidUdGLSIiIkkna25vd25DR0YtL0kkSHgxR0YtLUYoNiRGMEkna25vd25IR0YtSSZwb3NzMkdGLUkieEdGLSIjQFEtX25vdGVybWluYXRlRi0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">K09JInhHNiIiIiMiIiEhI0YiIiIiJFYiRiUhJHQkIiIkIiRyJSIiJSEkVSIiIiYhJGMjIiInIiRZJSIiKCIlTzYiIikiJSNHKSIiKiImUyhlIiM1IidlKD4lIiM2Iih3Ny0kIiM3IilPXSk9IyIjOCIqPypIJWYiIiM5IislW3B0OyIiIzoiKys9OyhlKSIjOyIsIykpKjNLTSciIzwiLSd6KSlSTnElIiM9Ii4lcGhLKikqXCQiIz4iLysiejgsRWgjIiM/LUkiT0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjRigiI0A=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L207" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L208" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFHfnRoZXJlZm9yZX5wb3NzMX5pc350aGV+Y29ycmVjdH5mYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L135" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="new_eq3 := poss1; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEobmV3X2VxM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRJnBvc3MxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SShuZXdfZXEzRzYiSSZwb3NzMUdGJVEtX25vdGVybWluYXRlRiU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShuZXdfZXEzR0YoLGpzKiZJJEN4MUdGKCIiJUkieEdGKCIiJ0YxKihGMCIiJEkkSHgxR0YoIiIiRjJGMyIjOyooRjAiIiNGNkY6RjJGMyIjQyooRjBGN0Y2RjVGMkYzRjgqJkY2RjFGMkYzRjEqJkYwRjFGMiIiJiEiKSooRjBGNUY2RjdGMkY/ISNLKihGMEY6RjZGOkYyRj8hI1sqKEYwRjdGNkY1RjJGP0ZCKiZGNkYxRjJGP0ZAKiZGMEYxRjJGMSIiKSooRjBGNUY2RjdGMkYxIiNLKihGMEY6RjZGOkYyRjEiI1sqKEYwRjdGNkY1RjJGMUZKKiZGNkYxRjJGMUZIKiZGMEYxRjJGNSEiJSooRjBGNUY2RjdGMkY1ISM7KiZGMEY1RjJGMSIjNyooRjBGOkY2RjpGMkY1ISNDKihGMEY6RjZGN0YyRjEiI08qJkYwRjpGMkY/RjsqKEYwRjdGNkY1RjJGNUZSKihGMEY3RjZGOkYyRjFGWCooRjBGN0Y2RjdGMkY/RkwqJkY2RjFGMkY1RlAqJkY2RjVGMkYxRlQqJkY2RjpGMkY/RjsqJkYwRjFGMkY6RjcqKEYwRjVGNkY3RjJGOkYxKiZGMEY1RjJGNUZSKihGMEY6RjZGOkYyRjpGMyooRjBGOkY2RjdGMkY1RkQqJkYwRjpGMkYxISNPKihGMEY3RjZGNUYyRjpGMSooRjBGN0Y2RjpGMkY1RkQqKEYwRjdGNkY3RjJGMSEjcyomRjZGMUYyRjpGNyomRjZGNUYyRjVGUiomRjZGOkYyRjFGYG8qJkYwRjVGMkY6IiM1KihGMEY6RjZGN0YyRjoiI0kqJkYwRjpGMkY1IiNFKihGMEY3RjZGOkYyRjpGW3AqKEYwRjdGNkY3RjJGNSIjXyomRjZGNUYyRjpGaW8qJkY2RjpGMkY1Rl1wKiZGMEY1RjJGNyEiIyooRjBGOkY2RjdGMkY3ISInKiZGMEY6RjJGOkY3KihGMEY3RjZGOkYyRjdGZnAqKEYwRjdGNkY3RjJGOkY6KiZGMEY3RjJGNUZYKiZGNkY1RjJGN0ZkcComRjZGOkYyRjpGNyomRjZGN0YyRjVGWCokRjJGMUYxKiZGMEY6RjJGNyEiJiooRjBGN0Y2RjdGMkY3ISM1KiZGMEY3RjJGOiEjSSomRjZGOkYyRjdGYHEqJkY2RjdGMkY6RmRxKiRGMkY1RkgqJEYwRjpGNyomRjBGN0Y2RjdGOiomRjBGN0YyRjciIioqJEY2RjpGNyomRjZGN0YyRjdGW3IqJEYyRjpGZnBGMCEiIkY2Rl9yRjJGNzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L136" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L137" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="eqs := eqs union {new_eq3}:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZXFzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjVGK0Y1LUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZlbkY7Rj5GQEZCRkRGRkZIRkpGTUY1LUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEobmV3X2VxM0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVEZgb0Y5">QyQ+SSRlcXNHNiItSSZ1bmlvbkclKnByb3RlY3RlZEc2JEYkPCNJKG5ld19lcTNHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L138" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L139" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="PI := PolynomialIdeals:-PolynomialIdeal(eqs, parameters = {u, x}):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjUElGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEifkYnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJLUY2Ni1RKiZjb2xvbmVxO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0ZQRjUtRiw2JVEwUG9seW5vbWlhbElkZWFsRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSRlcXNGJ0ZVRlctRjY2LVEiLEYnRjJGOS9GPEZWRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVErcGFyYW1ldGVyc0YnRlVGVy1GNjYtUSI9RidGMkY5RjtGPUY/RkFGQ0ZFRk9GUS1GWjYmLUYjNictRiw2JVEieEYnRlVGV0Zbby1GLDYlUSJ1RidGVUZXLyUrZXhlY3V0YWJsZUdGMUYyRjIvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmFwRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRk9GUUZhcEYy">QyQ+SSNQSUc2Ii1JMFBvbHlub21pYWxJZGVhbEc2JCUqcHJvdGVjdGVkRy9JK21vZHVsZW5hbWVHRiVJMVBvbHlub21pYWxJZGVhbHNHNiRGKUkoX3N5c2xpYkdGJTYkSSRlcXNHRiUvSStwYXJhbWV0ZXJzR0YlPCRJInVHRiVJInhHRiUhIiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L147" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="PolynomialIdeals:-HilbertDimension(PI); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVExSGlsYmVydERpbWVuc2lvbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1BJRicvRjBRJmZhbHNlRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdGPkY/Rj9GQUY/">QyQtSTFIaWxiZXJ0RGltZW5zaW9uRzYkJSpwcm90ZWN0ZWRHL0krbW9kdWxlbmFtZUc2IkkxUG9seW5vbWlhbElkZWFsc0c2JEYmSShfc3lzbGliR0YpNiNJI1BJR0YpUS1fbm90ZXJtaW5hdGVGKQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L140" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L141" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Bans := factor(PolynomialIdeals:-Generators(PolynomialIdeals:-EliminationIdeal(PI, {Bx1}))[1]); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElQmFuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRK0dlbmVyYXRvcnNGJ0YvRjItRlk2JC1GIzYmLUYsNiVRMUVsaW1pbmF0aW9uSWRlYWxGJ0YvRjItRlk2JC1GIzYoLUYsNiVRI1BJRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUZZNiYtRiM2JS1GLDYlUSRCeDFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZnBGOUY5RmZwRjlGOS1GWTYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZmcEY5RjkvRmlwUSJbRicvRlxxUSJdRidGZnBGOUY5RmZwRjk=">QyQ+SSVCYW5zRzYiLUknZmFjdG9yRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiMmLUkrR2VuZXJhdG9yc0c2JEYpL0krbW9kdWxlbmFtZUdGJUkxUG9seW5vbWlhbElkZWFsc0dGKDYjLUkxRWxpbWluYXRpb25JZGVhbEdGLzYkSSNQSUdGJTwjSSRCeDFHRiU2IyIiIlEtX25vdGVybWluYXRlRiU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVCYW5zR0YoKiosam4qJkkkQngxR0YoIiIlSSJ4R0YoIiInIiM7KiZGMUYyRjMiIiYhI0sqJkYxIiIkRjNGNCEkRyIqJkYxRjJGM0YyIiNLKiZGMUY6RjNGNyIkYyMqJkYxIiIjRjNGNCIkJVEqJkYxRjJGM0Y6ISM7KiZGMUY6RjNGMiEkayMqJkYxRkFGM0Y3ISRPKComRjEiIiJGM0Y0ISQ3JiomRjFGMkYzRkFGMiomRjFGOkYzRjoiJF8iKiZGMUZBRjNGMiIkVygqJkYxRkpGM0Y3IiQnKikqJEYzRjRGPyomRjFGOkYzRkEhI18qJkYxRkFGM0Y6ISRXJSomRjFGSkYzRjIhJEspKiRGM0Y3ISQlUSomRjFGOkYzRkoiIikqJkYxRkFGM0ZBIiRwIiomRjFGSkYzRjoiJGMlKiRGM0YyIiQvJComRjFGQUYzRkohI1EqJkYxRkpGM0ZBISRhIiokRjNGOiEkTyIqJEYxRkFGMiomRjFGSkYzRkoiI0gqJEYzRkFGZm9GMSEiI0YzRmhvRkosYG8qJkYxRjJGMyIiKEY1RjBGOComRjFGOkYzRltwRjtGNkY9RjlGPyomRjFGQUYzRltwIiQ/JEY8RkRGPkZGRkAhJDMnKiZGMUZKRjNGW3AhJGMjRkNGMkZFRk5GRyIkPydGSUZCKiRGM0ZbcCIja0ZNRlVGTyEkKVFGUSEkKUdGU0Y4RlRGZ25GViIkaCJGWCIkUyJGWiEkMyJGaG4hI1VGam4hI2FGXG8iJCU9Rl5vRjdGYG8iI0RGYm8hJFEiRmVvISIpRmdvIiNkRjFGSkYzISM3RkpGSkZKLExGMEYyRjZGX3FGPEZnbkY+IiM3RkMhIiVGRSEjR0ZHRmNxRkxGSkZNIiNFRk8hIiZGVEZhcUZWRkRGWCIjPUZmbkZBRmhuIiNARmpuISNGRlxvRkpGXm9GX3FGYG8iIzVGZG9GSkZlbyEiIkZKLFxvRmpvRjVGMEY4RjZGPUY5IiNbRl1wISNrRjxGREY+ISQ3IkZAIiR3IkZDRjJGRSIkLyJGRyEkVyJGSUY4RmNwRmRwRk0hI1tGT0ZfcUZRIiQzI0ZTRjtGVEZnbkZWIiN3RlghJF8jRloiJCM+RmhuISNPRmpuIiQzIkZcbyEjJSlGXm9GN0ZgbyEiJ0ZibyEjUEZlb0Zcc0ZnbyIjU0YxRkpGMyEjNkZKRkpGSjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L142" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L209" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFicH53ZX5uZWVkfnRvfmRldGVybWluZX53aGljaH5mYWN0b3J+b2Z+QmFuc35pc350aGV+Y29ycmVjdH5taW5pbWFsfnBvbHlub21pYWx+Zm9yfkIoeCwxKUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L210" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L145" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="qq := sort(factors(Bans)[2]); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjcXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUSVzb3J0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEoZmFjdG9yc0YnRi9GMi1GWTYkLUYjNiUtRiw2JVElQmFuc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUZZNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5RmFvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhb0Y5RjlGYW9GOQ==">QyQ+SSNxcUc2Ii1JJXNvcnRHJSpwcm90ZWN0ZWRHNiMmLUkoZmFjdG9yc0c2JEYoSShfc3lzbGliR0YlNiNJJUJhbnNHRiU2IyIiI1EtX25vdGVybWluYXRlRiU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNxcUdGKDcmNyQsTComSSRCeDFHRigiIiVJInhHRigiIiciIiIqJkYyRjNGNCIiJiEiIyomRjJGM0Y0RjMiIiMqJkYyIiIkRjRGOEY9KiZGMkYzRjRGPSEiIiomRjJGPUY0RjMhIigqJkYyRjtGNEY4Rj0qJkYyRjNGNEY7I0Y2RjMqJkYyRj1GNEY9IyIjOEY7KiZGMkY7RjRGMyMhIiZGMyomRjJGPUY0RjshIiQqJkYyRjtGNEY9ISIlKiZGMkY2RjRGMyMiIipGOyomRjJGPUY0RjYjRjZGOyomRjJGO0Y0RjsjIiNARjMqJkYyRjZGNEY9IyEjRkYzKiRGNEYzRkQqJkYyRjtGNEY2RjkqJkYyRjZGNEY7I0Y4RjsqJEYyRjtGRComRjJGNkY0RjYjRj9GM0Y2NyQsam5GNCNGPyIiKUZmbiMhI3hGXm8qJEY0Rj0jISM8RjsqJEY0RjUiIzsqJEY0RjghI0NGMkZdb0ZpbiMiI0hGZW8qJEY0RjtGaG9GQ0ZERmhuRkRGWiIjPkYxRjZGN0Y5KiZGMkY9RjRGNSEiKUY6RjtGPEZlbyomRjJGO0Y0RjUiI0NGPkY/RkAjISNMRjtGQiEjWSomRjJGNkY0RjUhI0tGRSNGW3BGO0ZIIyIjJCpGOyomRjJGNkY0RjgiI2NGSyMhIzhGM0ZNIyEkNiJGM0ZPISNfRlJGU0ZUIyIkcCJGZW9GVyMiI2RGO0ZlbiMhIz5GXm9GNjckLFxvRjQjISM2RmVvKiRGNCIiKEYzRmZuI0ZMRl5vRmFvIyEjUEZlb0Zkb0ZdcEZmbyIjN0YyI0Y2RmVvRmluRltyRmpvRmduRl9yRjZGWiMhI0BGMyomRjJGM0Y0RmpxRjZGMUY5RjdGO0ZccEY9KiZGMkY7RjRGanFGTkY6Rj9GPEZBRl5wIiM2Rj5GREZARkZGQiEiKkZjcEY5RkVGTEZII0Y/RjtGaHBGR0ZLRlNGTSNGW3BGM0ZPIyEjakYzRlQjRmVyRjNGVyMiI0ZGM0ZlbiNGOEZlb0Y2NyQsYG9GNCNGTEYzRmlxRjNGZm4jIiNERmVvRmFvIyEjcEZeb0Zkb0Y5RmZvRlhGMkZfckZpbkZmckZqbyNGYnFGZW9GX3JGNkZaIyIjQkY7RmJyRjZGMUY5KiZGMkY9RjRGanFGXXBGN0Y7RlxwRmVvRmNyIiM/RjpGP0Y8RmBwRl5wISNRKiZGMkY2RjRGanEhIztGPkZERkBGZXBGQiMiJGIiRjNGY3BGX3BGRUZqcEZIIyEjKCpGM0ZocCEjPUZLRlNGTSMiJGgiRmVvRk8jIiNORjNGVCNGYXJGXm9GVyNGWUZeb0ZlbkZdc0Y2NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L211" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L212" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L213" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L214" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L146" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="numer(qq[1][1]); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmbnVtZXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNxcUYnRi9GMi1GNjYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj1GR0ZFRkVGR0ZF">QyQtSSZudW1lckclKnByb3RlY3RlZEc2IyYmSSNxcUc2IjYjIiIiRitRLV9ub3Rlcm1pbmF0ZUYq</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUYjNigtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJEJ4MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YyUSdpdGFsaWNGJ0YtLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0LUZNNiUtRlA2JVEieEYnRlNGVi1GLjYkUSI2RidGMUZYRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zhby1GIzYoLUYuNiRRIjhGJ0YxRjRGTEY0LUZNNiVGZ24tRi42JFEiNUYnRjFGWEYxLUY1Ni1RJyZwbHVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZgb0Ziby1GIzYoRmVvRjRGTEY0LUZNNiVGZ25GLUZYRjFGXXAtRiM2KC1GLjYkUSMxMkYnRjFGNC1GTTYlRk8tRi42JFEiM0YnRjFGWEY0RmhvRjFGXW8tRiM2KEYtRjRGTEY0LUZNNiVGZ25GW3FGWEYxRl1vLUYjNigtRi42JFEjMjhGJ0YxRjRGaXBGNEZicEYxRl1wLUYjNihGZnBGNC1GTTYlRk8tRi42JFEiMkYnRjFGWEY0RmhvRjFGXXAtRiM2JkZMRjQtRk02JUZnbkZbckZYRjFGXXAtRiM2KC1GLjYkUSMyNkYnRjFGNEZpcEY0RmBxRjFGXW8tRiM2KEZqb0Y0RmlxRjRGYnBGMUZdby1GIzYoRmZwRjRGaXBGNEZgckYxRl1vLUYjNigtRi42JFEjMTZGJ0YxRjRGaXFGNEZgcUYxRl1wLUYjNigtRi42JFEjMThGJ0YxRjRGT0Y0RmJwRjFGXXAtRiM2KEZbckY0RmlwRjRGZ25GMUZdcC1GIzYoLUYuNiRRIzIxRidGMUY0RmlxRjRGYHJGMUZdby1GIzYoLUYuNiRRIzI3RidGMUY0Rk9GNEZgcUYxRl1wRmJwRl1vLUYjNihGZW9GNEZpcUY0RmduRjFGXXAtRiM2KC1GLjYkUSMxMEYnRjFGNEZPRjRGYHJGMUZdcEZpcUZdby1GIzYmRk9GNEZnbkYxRjE=">LEwqJkkkQngxRzYiIiIlSSJ4R0YlIiInRiYqJkYkRiZGJyIiJiEiKSomRiRGJkYnRiYiIikqJkYkIiIkRidGKiIjNyomRiRGJkYnRi8hIiUqJkYkRi9GJ0YmISNHKiZGJCIiI0YnRipGMComRiRGJkYnRjYiIiIqJkYkRi9GJ0YvIiNFKiZGJEY2RidGJiEiJiomRiRGL0YnRjYhIzcqJkYkRjZGJ0YvISM7KiZGJEY4RidGJiIjPSomRiRGL0YnRjhGNiomRiRGNkYnRjYiI0AqJkYkRjhGJ0YvISNGKiRGJ0YmRjgqJkYkRjZGJ0Y4RisqJkYkRjhGJ0Y2IiM1KiRGJEY2RjgqJkYkRjhGJ0Y4ISIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L149" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="algcurves[puiseux](numer(qq[1][1]), x = 0, Bx1, 6); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqYWxnY3VydmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEocHVpc2V1eEYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2NiQtRiM2Mi1GLDYjUSFGJy1GIzYlLUYsNiVRJm51bWVyRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSNxcUYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGQEZARkBGQkZFRmVuRkBGQEZARkwtSSNtb0dGJDYtUSIsRidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZebzYtUSJ+RidGQEZhby9GZG9GP0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GY3BGYXAtRiw2JVEieEYnRi9GMi1GXm82LVEiPUYnRkBGYW9GaHBGZW9GZ29GaW9GW3BGXXAvRmBwUSwwLjI3Nzc3NzhlbUYnL0ZjcEZhcS1Gam42JFEiMEYnRkBGXW9GZXAtRiw2JVEkQngxRidGL0YyRl1vRmVwLUZqbjYkUSI2RidGQEY9RkBGQEY9RkA=">QyQtJkkqYWxnY3VydmVzRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJKHB1aXNldXhHRik2Ji1JJm51bWVyR0YnNiMmJkkjcXFHRik2IyIiIkYzL0kieEdGKSIiIUkkQngxR0YpIiInUS1fbm90ZXJtaW5hdGVGKQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkmbWZyYWNHRiQ2KC1GLDYoLUYsNiYtSSNtbkdGJDYkUSM3NEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y5LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJ4RicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnLUY2NiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY9Ni1RJyZwbHVzO0YnRjlGQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zkby1GLDYmLUY2NiRRIzEwRidGOUY8LUZVNiVGVy1GNjYkUSI1RidGOUZdb0Y5RmBvLUZVNiVGVy1GNjYkUSI0RidGOUZdb0Y5RlcvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpwLyUpYmV2ZWxsZWRHRkItRj02LVEiLEYnRjlGQC9GREZnbkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJy1GLzYoLUYsNi0tRj02LVEqJnVtaW51czA7RidGOUZARkNGRUZHRklGS0ZNRmNvRmVvLUYsNiYtRjY2JFEkMTcwRidGOUY8RlRGOS1GPTYtUSgmbWludXM7RidGOUZARkNGRUZHRklGS0ZNRmNvRmVvLUYsNiYtRjY2JFEjNDZGJ0Y5RjxGW3BGOUZhci1GLDYmLUY2NiRRIzEzRidGOUY8RmBwRjlGYXItRiw2Ji1GNjYkUSIyRidGOUY8LUZVNiVGVy1GNjYkUSIzRidGOUZdb0Y5RmBvLUZVNiVGV0Zgc0Zdb0Y5RldGZXBGaHBGW3FGXXFGX3EtRi82KC1GLDYxRmlxLUYsNiYtRjY2JFEjODZGJ0Y5RjxGVEY5RmFyLUYsNiYtRjY2JFEjMThGJ0Y5RjxGW3BGOUZhci1GLDYmRmVzRjxGYHBGOUZgb0Zec0Zgby1GLDYmRmVzRjxGaHNGOUZgby1GLDYmRmBzRjxGV0Y5RmFyLUY2NiRGZ3BGOUY5RldGZXBGaHBGW3FGXXFGX3EtRi82KC1GLDYwLUYsNiYtRjY2JFEkMTU4RidGOUY8RlRGOUZgby1GLDYmLUY2NiRRIzM4RidGOUY8RltwRjlGYG8tRiw2Ji1GNjYkUSMxMUYnRjlGPEZgcEY5RmBvLUYsNiZGYnBGPEZjc0Y5RmBvLUYsNiZGYHNGPEZoc0Y5RmBvRlx1RmFyRl51RjlGV0ZlcEZocEZbcUZdcS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCYqJiwoKiRJInhHNiIiIiciI3UqJEYmIiImIiM1KiRGJiIiJSIiIkYvRiYhIiIqJiwsRiUhJHEiRiohI1lGLSEjOCokRiYiIiQhIiMqJEYmIiIjRi9GL0YmRjAqJiwwRiUhIycpRiohIz1GLSEiJEY2RjpGOUY3RiZGOkYwRi9GL0YmRjAqJiwwRiUiJGUiRioiI1FGLSIjNkY2Ri5GOUY6RiZGOkYwRi9GL0YmRjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L215" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFlcH50aGlzfmxvb2tzfmNvcnJlY3R+KGZpcnN0fnB1aXNldXh+c2VyaWVzfmlzfmF+cG93ZXJ+c2VyaWVzfndpdGh+bm9ubmVnYXRpdmV+Y29lZmZpY2llbnRzKUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L216" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFNfndlfnN0aWxsfmhhdmV+dG9+cnVsZX5vdXR+dGhlfm90aGVyfmZhY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L217" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L196" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="algcurves[puiseux](numer(qq[2][1]), x = 0, Bx1, 6); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Ji1GLDYlUSphbGdjdXJ2ZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYlUShwdWlzZXV4RidGNEY3L0Y4USdub3JtYWxGJ0ZCLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY7NiQtRiM2MUYrLUYjNiUtRiw2JVEmbnVtZXJGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI3FxRidGNEY3LUY7NiYtRiM2JC1JI21uR0YkNiRRIjJGJ0ZCRkJGQkZERkctRjs2Ji1GIzYkLUZpbjYkUSIxRidGQkZCRkJGREZHRkJGQkZCRistSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZkbzYtUSJ+RidGQkZnby9GW3BGaW9GXHBGXnBGYHBGYnBGZHBGZnAvRmpwRmhwLUYsNiVRInhGJ0Y0RjctRmRvNi1RIj1GJ0ZCRmdvRl9xRlxwRl5wRmBwRmJwRmRwL0ZncFEsMC4yNzc3Nzc4ZW1GJy9GanBGaHEtRmluNiRRIjBGJ0ZCRmNvRlxxLUYsNiVRJEJ4MUYnRjRGN0Zjb0ZccS1GaW42JFEiNkYnRkJGQkZCRkJGKy8lK2V4ZWN1dGFibGVHRmlvRkI=">QyQtJkkqYWxnY3VydmVzRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJKHB1aXNldXhHRik2Ji1JJm51bWVyR0YnNiMmJkkjcXFHRik2IyIiIzYjIiIiL0kieEdGKSIiIUkkQngxR0YpIiInUS1fbm90ZXJtaW5hdGVGKQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkmbWZyYWNHRiQ2KC1GLDYvLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRjwvJSpzeW1tZXRyaWNHRjwvJShsYXJnZW9wR0Y8LyUubW92YWJsZWxpbWl0c0dGPC8lJ2FjY2VudEdGPC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkstSSNtbkdGJDYkUSIxRidGNy1GNDYtUSgmbWludXM7RidGN0Y6Rj1GP0ZBRkNGRUZHRklGTC1GLDYmLUZPNiRRJDI3NEYnRjctRjQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjdGOkY9Rj9GQUZDRkVGRy9GSlEmMC4wZW1GJy9GTUZobi1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOFEnaXRhbGljRictRk82JFEiNkYnRjcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjdGUi1GLDYmLUZPNiRRIzQ0RidGN0ZaLUZbbzYlRl1vLUZPNiRRIjVGJ0Y3RmlvRjdGUi1GLDYmLUZPNiRRIjdGJ0Y3RlotRltvNiVGXW8tRk82JFEiNEYnRjdGaW9GN0ZSLUZbbzYlRl1vLUZPNiRRIjNGJ0Y3RmlvLUY0Ni1RJyZwbHVzO0YnRjdGOkY9Rj9GQUZDRkVGR0ZJRkwtRiw2Ji1GLzYoRmNwLUZPNiRRIjJGJ0Y3LyUubGluZXRoaWNrbmVzc0dGUS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjci8lKWJldmVsbGVkR0Y8RlpGXW9GN0Y3Rl1vRl9yRmFyRmRyRmZyLUY0Ni1RIixGJ0Y3RjovRj5GY29GP0ZBRkNGRUZHRmduL0ZNUSwwLjMzMzMzMzNlbUYnLUYvNigtRiw2L0YzLUYsNiYtRk82JFEkMzU4RidGN0ZaRmpuRjdGUi1GLDYmLUZPNiRRIzcyRidGN0ZaRmFwRjdGUi1GLDYmLUZPNiRRIzE3RidGN0ZaRltxRjdGUi1GLDYmRmNwRlpGYHFGN0ZSLUYsNiZGXHJGWi1GW282JUZdb0ZcckZpb0Y3RmVxLUYsNiYtRi82KEZORlxyRl9yRmFyRmRyRmZyRlpGXW9GN0Y3Rl1vRl9yRmFyRmRyRmZyRmhyLUYvNigtRiw2LC1GLDYmLUZPNiRRJDI3OEYnRjdGWkZqbkY3RmVxLUYsNiYtRk82JFEjNTBGJ0Y3RlpGYXBGN0ZlcS1GLDYmLUZPNiRRIzExRidGN0ZaRltxRjdGZXEtRiw2JkZcckZaRmBxRjdGUkZldEY3Rl1vRl9yRmFyRmRyRmZyRmhyLUYvNigtRiw2MC1GLDYmLUZPNiRRJDM2MkYnRjdGWkZqbkY3RmVxLUYsNiYtRk82JFEjNzhGJ0Y3RlpGYXBGN0ZlcS1GLDYmLUZPNiRRIzIxRidGN0ZaRltxRjdGZXEtRiw2JkZmb0ZaRmBxRjdGZXFGZXRGZXEtRiw2JkZcckZaRl1vRjdGUkZORjdGXW9GX3JGYXJGZHJGZnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjxGN0Y3LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCYqJiwuISIiIiIiKiRJInhHNiIiIichJHUjKiRGKCIiJiEjVyokRigiIiUhIigqJEYoIiIkRiVGKCNGLSIiI0YmRihGJSomLC5GJyEkZSRGLCEjc0YvISM8RjIhIiYqJEYoRjUhIiNGKCNGJkY1RiZGKEYlKiYsLEYnIiR5I0YsIiNdRi8iIzZGMkY1RjxGJUYmRihGJSomLDBGJyIkaSRGLCIjeUYvIiNARjJGKkY8RiZGKEY1RiVGJkYmRihGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L197" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEmfm5vcGVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L151" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L152" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="algcurves[puiseux](numer(qq[3][1]), x = 0, Bx1, 6); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Ji1GLDYlUSphbGdjdXJ2ZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYlUShwdWlzZXV4RidGNEY3L0Y4USdub3JtYWxGJ0ZCLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY7NiQtRiM2MUYrLUYjNiUtRiw2JVEmbnVtZXJGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI3FxRidGNEY3LUY7NiYtRiM2JC1JI21uR0YkNiRRIjNGJ0ZCRkJGQkZERkctRjs2Ji1GIzYkLUZpbjYkUSIxRidGQkZCRkJGREZHRkJGQkZCRistSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Zpby8lKnN5bW1ldHJpY0dGaW8vJShsYXJnZW9wR0Zpby8lLm1vdmFibGVsaW1pdHNHRmlvLyUnYWNjZW50R0Zpby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZkbzYtUSJ+RidGQkZnby9GW3BGaW9GXHBGXnBGYHBGYnBGZHBGZnAvRmpwRmhwLUYsNiVRInhGJ0Y0RjctRmRvNi1RIj1GJ0ZCRmdvRl9xRlxwRl5wRmBwRmJwRmRwL0ZncFEsMC4yNzc3Nzc4ZW1GJy9GanBGaHEtRmluNiRRIjBGJ0ZCRmNvRlxxLUYsNiVRJEJ4MUYnRjRGN0Zjb0ZccS1GaW42JFEiNkYnRkJGQkZCRkJGKy8lK2V4ZWN1dGFibGVHRmlvRkI=">QyQtJkkqYWxnY3VydmVzRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJKHB1aXNldXhHRik2Ji1JJm51bWVyR0YnNiMmJkkjcXFHRik2IyIiJDYjIiIiL0kieEdGKSIiIUkkQngxR0YpIiInUS1fbm90ZXJtaW5hdGVGKQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkmbWZyYWNHRiQ2KC1GLDYvLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRjwvJSpzeW1tZXRyaWNHRjwvJShsYXJnZW9wR0Y8LyUubW92YWJsZWxpbWl0c0dGPC8lJ2FjY2VudEdGPC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkstRi82KC1JI21uR0YkNiRRIjFGJ0Y3LUZRNiRRIjJGJ0Y3LyUubGluZXRoaWNrbmVzc0dGUy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlbi8lKWJldmVsbGVkR0Y8LUY0Ni1RKCZtaW51cztGJ0Y3RjpGPUY/RkFGQ0ZFRkdGSUZMLUYsNiYtRlE2JFEkODY0RidGNy1GNDYtUTEmSW52aXNpYmxlVGltZXM7RidGN0Y6Rj1GP0ZBRkNGRUZHL0ZKUSYwLjBlbUYnL0ZNRmZvLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GUTYkUSI2RidGNy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGN0Zqbi1GLDYmLUZRNiRRJDE0MkYnRjdGYm8tRmlvNiVGW3AtRlE2JFEiNUYnRjdGZ3BGN0Zqbi1GLDYmLUZRNiRRIzI0RidGN0Ziby1GaW82JUZbcC1GUTYkUSI0RidGN0ZncEY3RmpuLUYsNiZGVEZiby1GaW82JUZbcC1GUTYkUSIzRidGN0ZncEY3LUY0Ni1RJyZwbHVzO0YnRjdGOkY9Rj9GQUZDRkVGR0ZJRkwtRiw2JkZURmJvLUZpbzYlRltwRlRGZ3BGN0Y3RltwRldGWUZmbkZobi1GNDYtUSIsRidGN0Y6L0Y+RmFwRj9GQUZDRkVGR0Zlby9GTVEsMC4zMzMzMzMzZW1GJy1GLzYoLUYsNjFGM0ZORmVyLUYsNiYtRlE2JFEkNjA4RidGN0Zib0Zob0Y3RmVyLUYsNiYtRlE2JFEjNzhGJ0Y3RmJvRl9xRjdGZXItRiw2Ji1GUTYkUSI4RidGN0Zib0ZpcUY3RmVyRl5yRmVyRmhyRmVyLUYsNiZGVEZib0ZbcEY3RjdGW3BGV0ZZRmZuRmhuRlxzLUYvNigtRiw2LUYzLUYsNiYtRlE2JFEkNjYyRidGN0Zib0Zob0Y3RmpuLUYsNiYtRlE2JFEkMTAwRidGN0Zib0ZfcUY3RmpuLUYsNiYtRlE2JFEjMTVGJ0Y3RmJvRmlxRjdGam5GXnJGam5GW3BGN0ZbcEZXRllGZm5GaG5GXHMtRi82KC1GLDYwLUYsNiYtRlE2JFEkODk0RidGN0Zib0Zob0Y3RmVyLUYsNiYtRlE2JFEkMTQ4RidGN0Zib0ZfcUY3RmVyLUYsNiYtRlE2JFEjMjdGJ0Y3RmJvRmlxRjdGZXItRiw2JkZkcEZib0ZgckY3RmVyRmhyRmVyLUYsNiZGYnJGYm9GW3BGN0ZqbkZQRjdGW3BGV0ZZRmZuRmhuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y8RjdGNy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCYqJiwuIyEiIiIiIyIiIiokSSJ4RzYiIiInISRrKSokRioiIiYhJFUiKiRGKiIiJSEjQyokRioiIiQhIiMqJEYqRidGJ0YoRipGJiomLDBGJUYoRikiJDMnRi4iI3lGMSIiKUY0RidGN0YnRipGJ0YoRipGJiomLCxGKSEkaSdGLiEkKyJGMSEjOkY0RjZGKkYmRihGKkYmKiYsMEYpIiQlKilGLiIkWyJGMSIjRkY0RixGN0YnRipGNUYmRihGKEYqRiY=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L153" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEmfm5vcGVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L154" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L155" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="algcurves[puiseux](numer(qq[4][1]), x = 0, Bx1, 6); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSSNtaUdGJDYlUSphbGdjdXJ2ZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JC1GSTYlUShwdWlzZXV4RidGTEZPRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GUjYkLUYjNjEtRkk2I1EhRictRiM2JS1GSTYlUSZudW1lckYnRkxGTy1GUjYkLUYjNiYtRkk2JVEjcXFGJ0ZMRk8tRlI2Ji1GIzYkLUkjbW5HRiQ2JFEiNEYnRi9GL0YvRllGZm4tRlI2Ji1GIzYkLUZhcDYkUSIxRidGL0YvRi9GWUZmbkYvRi9GL0Zdby1GLDYtUSIsRidGL0YyL0Y2Rk5GN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGKy1GSTYlUSJ4RidGTEZPLUYsNi1RIj1GJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGaHEtRmFwNiRRIjBGJ0YvRltxRistRkk2JVEkQngxRidGTEZPRltxRistRmFwNiRRIjZGJ0YvRi9GL0YvRl1vLyUrZXhlY3V0YWJsZUdGNEYv">QyQtJkkqYWxnY3VydmVzRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJKHB1aXNldXhHRik2Ji1JJm51bWVyR0YnNiMmJkkjcXFHRik2IyIiJTYjIiIiL0kieEdGKSIiIUkkQngxR0YpIiInUS1fbm90ZXJtaW5hdGVGKQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkmbWZyYWNHRiQ2KC1GLDYxLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRjwvJSpzeW1tZXRyaWNHRjwvJShsYXJnZW9wR0Y8LyUubW92YWJsZWxpbWl0c0dGPC8lJ2FjY2VudEdGPC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkstRi82KC1JI21uR0YkNiRRIjFGJ0Y3LUZRNiRRIjJGJ0Y3LyUubGluZXRoaWNrbmVzc0dGUy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlbi8lKWJldmVsbGVkR0Y8LUY0Ni1RKCZtaW51cztGJ0Y3RjpGPUY/RkFGQ0ZFRkdGSUZMLUYsNiYtRlE2JFElMTA1MkYnRjctRjQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjdGOkY9Rj9GQUZDRkVGRy9GSlEmMC4wZW1GJy9GTUZmby1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOFEnaXRhbGljRictRlE2JFEiNkYnRjcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjdGam4tRiw2Ji1GUTYkUSQxNjhGJ0Y3RmJvLUZpbzYlRltwLUZRNiRRIjVGJ0Y3RmdwRjdGam4tRiw2Ji1GUTYkUSMyOEYnRjdGYm8tRmlvNiVGW3AtRlE2JFEiNEYnRjdGZ3BGN0Zqbi1GLDYmRmFxRmJvLUZpbzYlRltwLUZRNiRRIjNGJ0Y3RmdwRjdGam4tRmlvNiVGW3BGVEZncC1GNDYtUScmcGx1cztGJ0Y3RjpGPUY/RkFGQ0ZFRkdGSUZMLUYsNiZGTkZib0ZbcEY3RjdGW3BGV0ZZRmZuRmhuLUY0Ni1RIixGJ0Y3RjovRj5GYXBGP0ZBRkNGRUZHRmVvL0ZNUSwwLjMzMzMzMzNlbUYnLUYvNigtRiw2MUYzRk5GZ3ItRiw2Ji1GUTYkUSQ0MjBGJ0Y3RmJvRmhvRjdGZ3ItRiw2Ji1GUTYkUSM1MkYnRjdGYm9GX3FGN0Znci1GLDYmRltyRmJvRmlxRjdGam5GYHJGam5GZXJGZ3ItRiw2Ji1GLzYoRmFxRlRGV0ZZRmZuRmhuRmJvRltwRjdGN0ZbcEZXRllGZm5GaG5GXHMtRi82KC1GLDYtRjMtRiw2Ji1GUTYkUSQ0NThGJ0Y3RmJvRmhvRjdGam4tRiw2Ji1GUTYkUSM2MEYnRjdGYm9GX3FGN0Zqbi1GLDYmRmFxRmJvRmlxRjdGam5GZXJGam5GW3BGN0ZbcEZXRllGZm5GaG5GXHMtRi82KC1GLDYwLUYsNiYtRlE2JFElMTA5OEYnRjdGYm9GaG9GN0Znci1GLDYmLUZRNiRRJDE4OEYnRjdGYm9GX3FGN0Znci1GLDYmLUZRNiRRIzM3RidGN0Zib0ZpcUY3RmdyLUYsNiYtRlE2JFEiOEYnRjdGYm9GYHJGN0ZnckZlckZnci1GLDYmRmJyRmJvRltwRjdGam5GUEY3RltwRldGWUZmbkZobi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPEY3RjcvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCYqJiwwIyEiIiIiIyIiIiokSSJ4RzYiIiInISVfNSokRioiIiYhJG8iKiRGKiIiJSEjRyokRioiIiQhIiYqJEYqRidGJkYqI0YoRidGKEYqRiYqJiwwRiVGKEYpIiQ/JUYuIiNfRjFGMkY0RiZGN0YmRiojRi9GJ0YoRipGJiomLCxGKSEkZSVGLiEjZ0YxRjZGN0YmRipGJkYoRipGJiomLDBGKSIlKTQiRi4iJCk9RjEiI1BGNCIiKUY3RihGKkY1RiZGKEYoRipGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L156" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEmfm5vcGVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L157" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L158" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L171" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Bans := numer(qq[1][1]); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElQmFuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRJm51bWVyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjcXFGJ0YvRjItRlk2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqbkZib0Y5RjlGYm9GOQ==">QyQ+SSVCYW5zRzYiLUkmbnVtZXJHJSpwcm90ZWN0ZWRHNiMmJkkjcXFHRiU2IyIiIkYtUS1fbm90ZXJtaW5hdGVGJQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVElQmFuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JI21uR0YkNiRRIjRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JJW1zdXBHRiQ2JS1GLDYlUSRCeDFGJ0YvRjJGUS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVS1GZm42JS1GLDYlUSJ4RidGL0YyLUZSNiRRIjZGJ0Y5RltvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqby1GIzYoLUZSNiRRIjhGJ0Y5RlVGZW5GVS1GZm42JUZgby1GUjYkUSI1RidGOUZbb0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpb0ZbcC1GIzYoRl5wRlVGZW5GVS1GZm42JUZgb0ZRRltvRjlGZnAtRiM2KC1GUjYkUSMxMkYnRjlGVS1GZm42JUZobi1GUjYkUSIzRidGOUZbb0ZVRmFwRjlGZm8tRiM2KEZRRlVGZW5GVS1GZm42JUZgb0ZkcUZbb0Y5RmZvLUYjNigtRlI2JFEjMjhGJ0Y5RlVGYnFGVUZbcUY5RmZwLUYjNihGX3FGVS1GZm42JUZobi1GUjYkUSIyRidGOUZbb0ZVRmFwRjlGZnAtRiM2JkZlbkZVLUZmbjYlRmBvRmRyRltvRjlGZnAtRiM2KC1GUjYkUSMyNkYnRjlGVUZicUZVRmlxRjlGZm8tRiM2KEZjcEZVRmJyRlVGW3FGOUZmby1GIzYoRl9xRlVGYnFGVUZpckY5RmZvLUYjNigtRlI2JFEjMTZGJ0Y5RlVGYnJGVUZpcUY5RmZwLUYjNigtRlI2JFEjMThGJ0Y5RlVGaG5GVUZbcUY5RmZwLUYjNihGZHJGVUZicUZVRmBvRjlGZnAtRiM2KC1GUjYkUSMyMUYnRjlGVUZickZVRmlyRjlGZm8tRiM2KC1GUjYkUSMyN0YnRjlGVUZobkZVRmlxRjlGZnBGW3FGZm8tRiM2KEZecEZVRmJyRlVGYG9GOUZmcC1GIzYoLUZSNiRRIzEwRidGOUZVRmhuRlVGaXJGOUZmcEZickZmby1GIzYmRmhuRlVGYG9GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVCYW5zR0YoLEwqJkkkQngxR0YoIiIlSSJ4R0YoIiInRjEqJkYwRjFGMiIiJiEiKSomRjBGMUYyRjEiIikqJkYwIiIkRjJGNSIjNyomRjBGMUYyRjohIiUqJkYwRjpGMkYxISNHKiZGMCIiI0YyRjVGOyomRjBGMUYyRkEiIiIqJkYwRjpGMkY6IiNFKiZGMEZBRjJGMSEiJiomRjBGOkYyRkEhIzcqJkYwRkFGMkY6ISM7KiZGMEZDRjJGMSIjPSomRjBGOkYyRkNGQSomRjBGQUYyRkEiI0AqJkYwRkNGMkY6ISNGKiRGMkYxRkMqJkYwRkFGMkZDRjYqJkYwRkNGMkZBIiM1KiRGMEZBRkMqJkYwRkNGMkZDISIiNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L169" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Aans := PolynomialIdeals:-Generators(PolynomialIdeals:-EliminationIdeal(PI, {Ax1}))[1]; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElQWFuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRK0dlbmVyYXRvcnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUTFFbGltaW5hdGlvbklkZWFsRidGL0YyLUZZNiQtRiM2KC1GLDYlUSNQSUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNiUtRiw2JVEkQXgxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9wRjlGOUZfcEY5RjktRlk2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGX3BGOUY5L0ZicFEiW0YnL0ZlcFEiXUYnRl9wRjk=">QyQ+SSVBYW5zRzYiJi1JK0dlbmVyYXRvcnNHNiQlKnByb3RlY3RlZEcvSSttb2R1bGVuYW1lR0YlSTFQb2x5bm9taWFsSWRlYWxzRzYkRipJKF9zeXNsaWJHRiU2Iy1JMUVsaW1pbmF0aW9uSWRlYWxHRik2JEkjUElHRiU8I0kkQXgxR0YlNiMiIiJRLV9ub3Rlcm1pbmF0ZUYl</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElQWFuc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSRBeDFGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1GLDYlUSJ4RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlb0ZULUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZkb0Zmby1GWDYkUSIxRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVBYW5zR0YoLCgqJkkkQXgxR0YoIiIjSSJ4R0YoIiIiRjNGMCEiIkYzRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="final_ans_factors := eliminate([Qx1-Ax1-Bx1, Aans, Bans], [Ax1, Bx1])[2][1]; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEyZmluYWxfYW5zX2ZhY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GWTYmLUYjNi8tRiw2JVEkUXgxRidGL0YyRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJvRjUtRlk2JC1GIzYpLUYsNiVRJEF4MUYnRi9GMkY1LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGYW9GY29GNS1GLDYlUSRCeDFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GLDYlUSVBYW5zRidGL0YyRmNwRjUtRiw2JVElQmFuc0YnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1GWTYmLUYjNihGaG9GY3BGNUZecEZhcEY5RjlGX3FGYnFGYXBGOUY5LUZZNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5RmFwRjlGOUZfcUZicS1GWTYmLUYjNiUtRl5yNiRRIjFGJ0Y5RmFwRjlGOUZfcUZicUZhcEY5">QyQ+STJmaW5hbF9hbnNfZmFjdG9yc0c2IiYmLUkqZWxpbWluYXRlRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiQ3JSwoSSRReDFHRiUiIiJJJEF4MUdGJSEiIkkkQngxR0YlRjNJJUFhbnNHRiVJJUJhbnNHRiU3JEYyRjQ2IyIiIzYjRjFRLV9ub3Rlcm1pbmF0ZUYl</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STJmaW5hbF9hbnNfZmFjdG9yc0dGKComLFgqJkkkUXgxR0YoIiIlSSJ4R0YoIiIpRjIqJkYxRjJGMyIiKCEiKSomRjFGMkYzIiInRjQqJkYxIiIkRjNGNkYyKiZGMUYyRjMiIiYhIiUqJkYxRjtGM0Y5ISM3KiZGMSIiI0YzRjYiI08qJkYxRjJGM0YyIiIiKiZGMUY7RjNGPSIjNSomRjFGQkYzRjkhI3IqJkYxRjtGM0YyRj4qJkYxRkJGM0Y9IiN1KiZGMUZFRjNGOSIjPSomRjFGQkYzRjIhI1UqJkYxRkVGM0Y9ISNhKiRGM0Y5IiNcKiZGMUZCRjNGOyIjOyomRjFGRUYzRjIiI1sqJEYzRj0hJF0iKiZGMUZCRjNGQiEiIyomRjFGRUYzRjshI0UqJEYzRjIiJCk9KiZGMUZFRjNGQkYyKiRGM0Y7ISRFIiokRjNGQiIjYUYzRkBGRUZFRkUsMEZlbkZCKiZGMUZCRjNGRUZmbiokRjFGQkZFKiZGMUZFRjNGRUZFRjFGZm5GM0ZFRkVGRUZFNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L218" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVFHfmFnYWluLH50d29+ZmFjdG9ycyx+bXVzdH5kZWNpZGV+d2hpY2hGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L175" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="poss1 := 4*Qx1^4*x^8-8*Qx1^4*x^7+8*Qx1^4*x^6+4*Qx1^3*x^7-4*Qx1^4*x^5-12*Qx1^3*x^6+36*Qx1^2*x^7+Qx1^4*x^4+10*Qx1^3*x^5-71*Qx1^2*x^6-4*Qx1^3*x^4+74*Qx1^2*x^5+18*Qx1*x^6-42*Qx1^2*x^4-54*Qx1*x^5+49*x^6+16*Qx1^2*x^3+48*Qx1*x^4-150*x^5-2*Qx1^2*x^2-26*Qx1*x^3+188*x^4+4*Qx1*x^2-126*x^3+54*x^2-12*x+1; &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZhdC1JI21pR0YkNiVRJnBvc3MxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJW1zdXBHRiQ2JS1GLDYlUSRReDFGJ0YvRjJGVS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGWS1GZ242JS1GLDYlUSJ4RidGL0YyLUZWNiRRIjhGJ0Y5RlxvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3BGZG9GWUZmbkZZLUZnbjYlRmFvLUZWNiRRIjdGJ0Y5RlxvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccEZkb0ZZRmZuRlktRmduNiVGYW8tRlY2JFEiNkYnRjlGXG9GYnBGVUZZLUZnbjYlRmluLUZWNiRRIjNGJ0Y5RlxvRllGXXBGZ29GVUZZRmZuRlktRmduNiVGYW8tRlY2JFEiNUYnRjlGXG9GZ28tRlY2JFEjMTJGJ0Y5RllGanBGWUZlcEZicC1GVjYkUSMzNkYnRjlGWS1GZ242JUZpbi1GVjYkUSIyRidGOUZcb0ZZRl1wRmJwRmZuRlktRmduNiVGYW9GVUZcb0ZicC1GVjYkUSMxMEYnRjlGWUZqcEZZRl9xRmdvLUZWNiRRIzcxRidGOUZZRmpxRllGZXBGZ29GVUZZRmpwRllGX3JGYnAtRlY2JFEjNzRGJ0Y5RllGanFGWUZfcUZicC1GVjYkUSMxOEYnRjlGWUZpbkZZRmVwRmdvLUZWNiRRIzQyRidGOUZZRmpxRllGX3JGZ28tRlY2JFEjNTRGJ0Y5RllGaW5GWUZfcUZicC1GVjYkUSM0OUYnRjlGWUZlcEZicC1GVjYkUSMxNkYnRjlGWUZqcUZZLUZnbjYlRmFvRlxxRlxvRmJwLUZWNiRRIzQ4RidGOUZZRmluRllGX3JGZ28tRlY2JFEkMTUwRidGOUZZRl9xRmdvRlxyRllGanFGWS1GZ242JUZhb0ZcckZcb0Znby1GVjYkUSMyNkYnRjlGWUZpbkZZRmlzRmJwLUZWNiRRJDE4OEYnRjlGWUZfckZicEZVRllGaW5GWUZhdEZnby1GVjYkUSQxMjZGJ0Y5RllGaXNGYnBGYHNGWUZhdEZnb0ZkcUY1RmFvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtRlY2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9Rjk=">QyQ+SSZwb3NzMUc2IixYKiZJJFF4MUdGJSIiJUkieEdGJSIiKUYpKiZGKEYpRioiIighIikqJkYoRilGKiIiJ0YrKiZGKCIiJEYqRi1GKSomRihGKUYqIiImISIlKiZGKEYyRipGMCEjNyomRigiIiNGKkYtIiNPKiZGKEYpRipGKSIiIiomRihGMkYqRjQiIzUqJkYoRjlGKkYwISNyKiZGKEYyRipGKUY1KiZGKEY5RipGNCIjdSomRihGPEYqRjAiIz0qJkYoRjlGKkYpISNVKiZGKEY8RipGNCEjYSokRipGMCIjXComRihGOUYqRjIiIzsqJkYoRjxGKkYpIiNbKiRGKkY0ISRdIiomRihGOUYqRjkhIiMqJkYoRjxGKkYyISNFKiRGKkYpIiQpPSomRihGPEYqRjlGKSokRipGMiEkRSIqJEYqRjkiI2FGKkY3RjxGPFEtX25vdGVybWluYXRlRiU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZaLUkjbWlHRiQ2JVEmcG9zczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSSVtc3VwR0YkNiUtRiw2JVEkUXgxRidGL0YyRlEvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlUtRmZuNiUtRiw2JVEieEYnRi9GMi1GUjYkUSI4RidGOUZbb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2KEZjb0ZVRmVuRlUtRmZuNiVGYG8tRlI2JFEiN0YnRjlGW29GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGaW9GW3AtRiM2KEZjb0ZVRmVuRlUtRmZuNiVGYG8tRlI2JFEiNkYnRjlGW29GOUZjcC1GIzYoRlFGVS1GZm42JUZobi1GUjYkUSIzRidGOUZbb0ZVRl5wRjlGZm8tRiM2KEZRRlVGZW5GVS1GZm42JUZgby1GUjYkUSI1RidGOUZbb0Y5RmZvLUYjNigtRlI2JFEjMTJGJ0Y5RlVGX3FGVUZocEY5RmNwLUYjNigtRlI2JFEjMzZGJ0Y5RlUtRmZuNiVGaG4tRlI2JFEiMkYnRjlGW29GVUZecEY5RmNwLUYjNiZGZW5GVS1GZm42JUZgb0ZRRltvRjlGY3AtRiM2KC1GUjYkUSMxMEYnRjlGVUZfcUZVRmZxRjlGZm8tRiM2KC1GUjYkUSM3MUYnRjlGVUZlckZVRmhwRjlGZm8tRiM2KEZRRlVGX3FGVUZcc0Y5RmNwLUYjNigtRlI2JFEjNzRGJ0Y5RlVGZXJGVUZmcUY5RmNwLUYjNigtRlI2JFEjMThGJ0Y5RlVGaG5GVUZocEY5RmZvLUYjNigtRlI2JFEjNDJGJ0Y5RlVGZXJGVUZcc0Y5RmZvLUYjNigtRlI2JFEjNTRGJ0Y5RlVGaG5GVUZmcUY5RmNwLUYjNiYtRlI2JFEjNDlGJ0Y5RlVGaHBGOUZjcC1GIzYoLUZSNiRRIzE2RidGOUZVRmVyRlUtRmZuNiVGYG9GYXFGW29GOUZjcC1GIzYoLUZSNiRRIzQ4RidGOUZVRmhuRlVGXHNGOUZmby1GIzYmLUZSNiRRJDE1MEYnRjlGVUZmcUY5RmZvLUYjNihGZ3JGVUZlckZVLUZmbjYlRmBvRmdyRltvRjlGZm8tRiM2KC1GUjYkUSMyNkYnRjlGVUZobkZVRmh1RjlGY3AtRiM2Ji1GUjYkUSQxODhGJ0Y5RlVGXHNGOUZjcC1GIzYoRlFGVUZobkZVRmZ2RjlGZm8tRiM2Ji1GUjYkUSQxMjZGJ0Y5RlVGaHVGOUZjcC1GIzYmRlt1RlVGZnZGOUZmby1GIzYmRl1yRlVGYG9GOUZjcC1GUjYkUSIxRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZwb3NzMUdGKCxYKiZJJFF4MUdGKCIiJUkieEdGKCIiKUYxKiZGMEYxRjIiIighIikqJkYwRjFGMiIiJ0YzKiZGMCIiJEYyRjVGMSomRjBGMUYyIiImISIlKiZGMEY6RjJGOCEjNyomRjAiIiNGMkY1IiNPKiZGMEYxRjJGMSIiIiomRjBGOkYyRjwiIzUqJkYwRkFGMkY4ISNyKiZGMEY6RjJGMUY9KiZGMEZBRjJGPCIjdSomRjBGREYyRjgiIz0qJkYwRkFGMkYxISNVKiZGMEZERjJGPCEjYSokRjJGOCIjXComRjBGQUYyRjoiIzsqJkYwRkRGMkYxIiNbKiRGMkY8ISRdIiomRjBGQUYyRkEhIiMqJkYwRkRGMkY6ISNFKiRGMkYxIiQpPSomRjBGREYyRkFGMSokRjJGOiEkRSIqJEYyRkEiI2FGMkY/RkRGRDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L176" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="algcurves[puiseux](poss1, x = 0, Qx1, 6); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqYWxnY3VydmVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEocHVpc2V1eEYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2NiQtRiM2MC1GLDYlUSZwb3NzMUYnRi9GMi1JI21vR0YkNi1RIixGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRlA2LVEifkYnRkBGUy9GVkY/RldGWUZlbkZnbkZpbkZbby9GX29GXW8tRiw2JVEieEYnRi9GMi1GUDYtUSI9RidGQEZTRmRvRldGWUZlbkZnbkZpbi9GXG9RLDAuMjc3Nzc3OGVtRicvRl9vRl1wLUkjbW5HRiQ2JFEiMEYnRkBGT0Zhby1GLDYlUSRReDFGJ0YvRjJGT0Zhby1GYHA2JFEiNkYnRkBGPUZARkBGPUZA">QyQtJkkqYWxnY3VydmVzRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJKHB1aXNldXhHRik2JkkmcG9zczFHRikvSSJ4R0YpIiIhSSRReDFHRikiIidRLV9ub3Rlcm1pbmF0ZUYp</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkmbWZyYWNHRiQ2KC1GLDYvLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRjwvJSpzeW1tZXRyaWNHRjwvJShsYXJnZW9wR0Y8LyUubW92YWJsZWxpbWl0c0dGPC8lJ2FjY2VudEdGPC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkstRiw2Ji1JI21uR0YkNiRRJDIxMkYnRjctRjQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjdGOkY9Rj9GQUZDRkVGRy9GSlEmMC4wZW1GJy9GTUZYLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GUTYkUSI2RidGNy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNy1GNDYtUSgmbWludXM7RidGN0Y6Rj1GP0ZBRkNGRUZHRklGTC1GLDYmLUZRNiRRIzYwRidGN0ZULUZlbjYlRmduLUZRNiRRIjVGJ0Y3RmNvRjdGZm8tRiw2Ji1GUTYkUSMxOEYnRjdGVC1GZW42JUZnbi1GUTYkUSI0RidGN0Zjb0Y3RmZvLUYsNiZGanBGVC1GZW42JUZnbi1GUTYkUSIzRidGN0Zjb0Y3RmZvRmduLUY0Ni1RJyZwbHVzO0YnRjdGOkY9Rj9GQUZDRkVGR0ZJRkwtRlE2JFEiMUYnRjdGN0Znbi8lLmxpbmV0aGlja25lc3NHRmlxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjwtRjQ2LVEiLEYnRjdGOi9GPkZdb0Y/RkFGQ0ZFRkdGVy9GTVEsMC4zMzMzMzMzZW1GJy1GLzYoLUYsNjFGMy1GLDYmLUZRNiRRIzQ0RidGN0ZURlpGN0Zmby1GLDYmRmpwRlRGXnBGN0ZkcS1GLDYmLUZRNiRRIjJGJ0Y3RlRGaHBGN0ZkcUZdcUZkcS1GLDYmRmpwRlQtRmVuNiVGZ25GZnNGY29GN0ZkcS1GLDYmRmFxRlRGZ25GN0Zmb0ZncUY3RmduRmpxRlxyRl9yRmFyRmNyLUYvNigtRiw2MC1GLDYmLUZRNiRRIzMyRidGN0ZURlpGN0Zmb0Zic0Zmby1GLDYmRmpwRlRGaHBGN0Zmby1GLDYmRmZzRlRGX3FGN0Zmb0ZbdEZmb0ZnbkZkcUZncUY3RmduRmpxRlxyRl9yRmFyRmNyLUYvNigtRiw2MC1GLDYmLUZRNiRRJDIwMEYnRjdGVEZaRjdGZHEtRiw2Ji1GUTYkUSM1MkYnRjdGVEZecEY3RmRxLUYsNiYtRlE2JFEjMTZGJ0Y3RlRGaHBGN0ZkcS1GLDYmRmBvRlRGX3FGN0ZkcS1GLDYmRmFxRlRGW3RGN0ZkcUZddEZmb0ZncUY3RmduRmpxRlxyRl9yRmFyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y8RjdGNy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCYqJiwuKiRJInhHNiIiIichJDcjKiRGJiIiJiEjZyokRiYiIiUhIz0qJEYmIiIkISIlRiYhIiIiIiJGNEY0RiZGMyomLDBGJSEjV0YqRjJGLSIiI0YwRi4qJEYmRjhGLkYmRjFGM0Y0RjRGJkYzKiYsMEYlIiNLRipGMkYtRjJGMCEiI0Y5RjNGJkYzRjRGNEY0RiZGMyomLDBGJSIkKyNGKiIjX0YtIiM7RjBGKEY5RjFGJkYxRjNGNEY0RiZGMw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L177" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEkfm5vRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L178" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L179" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="poss2 := 2*Qx1^2*x^2-2*Qx1^2*x+Qx1^2+Qx1*x-2*Qx1+x+1:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEmcG9zczJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUklbXN1cEdGJDYlLUYsNiVRJFF4MUYnRi9GMkZVLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZZLUZnbjYlLUYsNiVRInhGJ0YvRjJGVUZcby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhvRlVGWUZmbkZZRmFvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZnb0Zpb0ZmbkZqb0ZpbkZZRmFvRmRvRlVGNUZpbi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvRmFvRl1wLUZWNiRRIjFGJ0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULyUrZXhlY3V0YWJsZUdGPUY5">QyQ+SSZwb3NzMkc2IiwwKiZJJFF4MUdGJSIiI0kieEdGJUYpRikqJkYoRilGKiIiIiEiIyokRihGKUYsKiZGKEYsRipGLEYsRihGLUYqRixGLEYsISIi</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="algcurves[puiseux](poss2, x = 0, Qx1, 6); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUYjNictSSNtaUdGJDYlUSphbGdjdXJ2ZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JS1GSTYlUShwdWlzZXV4RidGTEZPLyUrZXhlY3V0YWJsZUdGNEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRlI2JC1GIzYwLUZJNiVRJnBvc3MyRidGTEZPLUYsNi1RIixGJ0YvRjIvRjZGTkY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJ0YrLUZJNiVRInhGJ0ZMRk8tRiw2LVEiPUYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZfcC1JI21uR0YkNiRRIjBGJ0YvRmJvRistRkk2JVEkUXgxRidGTEZPRmJvRistRmJwNiRRIjZGJ0YvRllGL0YvRllGLy1GSTYjUSFGJ0ZZRi8=">QyQtJkkqYWxnY3VydmVzRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiNJKHB1aXNldXhHRik2JkkmcG9zczJHRikvSSJ4R0YpIiIhSSRReDFHRikiIidRLV9ub3Rlcm1pbmF0ZUYp</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNi0tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUkjbW5HRiQ2JFEkMTI4RidGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRlUtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJ4RicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUZONiRRIjVGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0LUYxNi1RKCZtaW51cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNiYtRk42JFEjMzJGJ0Y0RlEtRlg2JUZaLUZONiRRIjRGJ0Y0RmBvRjRGY28tRiw2Ji1GTjYkUSI4RidGNEZRLUZYNiVGWi1GTjYkUSIzRidGNEZgb0Y0LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2Ji1GTjYkUSIyRidGNEZRRlpGNEZqcC1GTjYkUSIxRidGNEY0LUYxNi1RIixGJ0Y0RjcvRjtGam5GPEY+RkBGQkZERlQvRkpRLDAuMzMzMzMzM2VtRictRiw2Li1GLDYmLUZONiRRJDExNkYnRjRGUUZXRjRGanAtRiw2Ji1GTjYkUSMyNEYnRjRGUUZbcEY0RmpwLUYsNiYtRk42JFEiNkYnRjRGUUZlcEY0RmpwLUYsNiZGX3FGUS1GWDYlRlpGX3FGYG9GNEZqcEZaRmpwRmJxRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCQsLCokSSJ4RzYiIiImISRHIiokRiUiIiUhI0sqJEYlIiIkISIpRiUiIiMiIiJGMCwuRiQiJDsiRikiI0NGLCIiJyokRiVGL0YvRiVGMEYwRjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEmfnllcyFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRicvJStleGVjdXRhYmxlR0Y0Ri8=">NiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L182" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="final_ans := collect(subs(Qx1 = F, poss2), F, factor); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqZmluYWxfYW5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZTRjUtRiw2JVEoY29sbGVjdEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRJXN1YnNGJ0YvRjItRlk2JC1GIzYqLUYsNiVRJFF4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSJGRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRJnBvc3MyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGZ29GNUZkb0Znb0Y1LUYsNiVRJ2ZhY3RvckYnRi9GMkZgcEY5RjlGYHBGOQ==">QyQ+SSpmaW5hbF9hbnNHNiItSShjb2xsZWN0RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiUtSSVzdWJzR0YpNiQvSSRReDFHRiVJIkZHRiVJJnBvc3MyR0YlRjFJJ2ZhY3RvckdGKFEtX25vdGVybWluYXRlRiU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEqZmluYWxfYW5zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNigtRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tSSVtc3VwR0YkNiUtRiw2JVEieEYnRi9GMkZYLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW8tRiM2JkZYRmZuRl9vRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvLUZZNiRRIjFGJ0Y5RjlGOUZmbi1GXW82JS1GLDYlUSJGRidGL0YyRlhGYm9GOUZdcC1GIzYmLUZSNiQtRiM2JkZfb0Zlb0ZYRjlGOUZmbkZlcEY5Rl1wRl9vRl1wRmBwRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSpmaW5hbF9hbnNHRigsKiomLCgqJEkieEdGKCIiI0YzRjIhIiMiIiJGNUY1SSJGR0YoRjNGNSomLCZGMkY1RjRGNUY1RjZGNUY1RjJGNUY1RjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="sols := sort(simplify([solve(final_ans, F)], symbolic)); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomY29sb25lcTtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GU0Y1LUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GWTYkLUYjNictRlk2Ji1GIzYmLUYsNiVRJnNvbHZlRidGL0YyLUZZNiQtRiM2KC1GLDYlUSpmaW5hbF9hbnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVEiRkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmVwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccC1GLDYlUSlzeW1ib2xpY0YnRi9GMkZlcEY5RjlGZXBGOUY5RmVwRjk=">QyQ+SSVzb2xzRzYiLUklc29ydEclKnByb3RlY3RlZEc2Iy1JKXNpbXBsaWZ5RzYkRihJKF9zeXNsaWJHRiU2JDcjLUkmc29sdmVHRiw2JEkqZmluYWxfYW5zR0YlSSJGR0YlSSlzeW1ib2xpY0dGJVEtX25vdGVybWluYXRlRiU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1JJm1mcmFjR0YkNigtRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ24tRiM2Ji1GLDYlUSJ4RidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYm8tSSZtc3FydEdGJDYjLUYjNidGWS1GIzYmLUkjbW5HRiQ2JFEiOEYnRjlGXm9GW29GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGZm5GaG4tRlxwNiRRIjFGJ0Y5RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZuRmhuRltvRl9wLUZccDYkUSIyRidGOUY5LUYjNigtRiM2Ji1GXHA2JFEiNEYnRjlGXm8tSSVtc3VwR0YkNiVGW29GaHAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGZXAtRiM2JkZfcUZeb0Zbb0Y5Rl9wRmhwRjkvJS5saW5ldGhpY2tuZXNzR0ZkcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y9LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYW8vRk5RLDAuMzMzMzMzM2VtRictRlU2KC1GIzYoRmluRmVwRltvRl9wRmhwRjlGW3FGanFGXHJGX3JGYXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xzR0YoNyQqJiwoKiZJInhHRigiIiIsJkYyISIpRjNGMyNGMyIiIyEiIkYyRjhGN0YzRjMsKCokRjJGNyIiJUYyISIlRjdGM0Y4KiYsKEYxRjNGMkY4RjdGM0YzRjlGODcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L185" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="series(sols[1], x, 11); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVElc29sc0YnRi9GMi1GNjYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRkUvJSZmZW5jZUdGSS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GUTYtUSJ+RidGRUZUL0ZXRklGWEZaRmZuRmhuRmpuRlxvL0Zgb0Zeby1GLDYlUSJ4RidGL0YyRlBGYm8tRkI2JFEjMTFGJ0ZFRkdGRUZFLUYsNiNRIUYnRkdGRQ==">QyQtSSdzZXJpZXNHJSpwcm90ZWN0ZWRHNiUmSSVzb2xzRzYiNiMiIiJJInhHRikiIzZRLV9ub3Rlcm1pbmF0ZUYp</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RJyZwbHVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRy1JI21pR0YkNiVRInhGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGMi1GIzYmLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGZm4tSSVtc3VwR0YkNiVGSkZVLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRjItRiM2Ji1GLDYkUSI2RidGL0ZYLUZpbjYlRkotRiw2JFEiM0YnRi9GW29GL0YyLUYjNiYtRiw2JFEjMjRGJ0YvRlgtRmluNiVGSi1GLDYkUSI0RidGL0Zbb0YvRjItRiM2Ji1GLDYkUSQxMTZGJ0YvRlgtRmluNiVGSi1GLDYkUSI1RidGL0Zbb0YvRjItRiM2Ji1GLDYkUSQ2MzJGJ0YvRlgtRmluNiVGSkZgb0Zbb0YvRjItRiM2Ji1GLDYkUSUzNzIwRidGL0ZYLUZpbjYlRkotRiw2JFEiN0YnRi9GW29GL0YyLUYjNiYtRiw2JFEmMjMwNzJGJ0YvRlgtRmluNiVGSi1GLDYkUSI4RidGL0Zbb0YvRjItRiM2Ji1GLDYkUScxNDg1MjhGJ0YvRlgtRmluNiVGSi1GLDYkUSI5RidGL0Zbb0YvRjItRiM2Ji1GLDYkUSc5ODMwNzJGJ0YvRlgtRmluNiVGSi1GLDYkUSMxMEYnRi9GW29GL0YyLUYjNiYtRjM2LVEiT0YnRi9GNkY5RjtGPUY/RkFGQ0ZlbkZnbi1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGOUY7Rj1GP0ZBRkNGZW5GZ24tSShtZmVuY2VkR0YkNiQtRiM2Ji1GaW42JUZKLUYsNiRRIzExRidGL0Zbby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi9GL0Yv">KztJInhHNiIiIiIiIiFGJUYlIiIjRiciIiciIiQiI0MiIiUiJDsiIiImIiRLJ0YoIiU/UCIiKCImc0kjIiIpIidHJlsiIiIqIidzSSkqIiM1LUkiT0c2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjRiUiIzY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L186" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEnfmNoZWNrRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L188" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="subs(F = -(x-2+sqrt(-8*x^3+x^2))/(4*x^2-4*x+2), final_ans); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRIkZGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRj42LVEqJnVtaW51czA7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmVuLUkmbWZyYWNHRiQ2KC1GIzYsLUYsNiVRInhGJ0YvRjItRj42LVEoJm1pbnVzO0YnRkFGQ0ZGRkhGSkZMRk5GUEZaRmZuLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEnJnBsdXM7RidGQUZDRkZGSEZKRkxGTkZQRlpGZm4tSSZtc3FydEdGJDYjLUYjNitGVy1GIzYqLUZjbzYkUSI4RidGQS1GPjYtUTEmSW52aXNpYmxlVGltZXM7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWRmdwLUklbXN1cEdGJDYlRlxvLUZjbzYkUSIzRidGQS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBRmZvLUZqcDYlRlxvRmJvRl9xRmJxRmVxRmdxRmlxRkFGYnFGZXFGZ3FGaXFGQS1GIzYqRmJvRmNwLUY2NiQtRiM2LC1GIzYqRmJvRmNwRlxyRmJxRmVxRmdxRmlxRkFGX28tRiM2KkZib0ZjcEZcb0ZicUZlcUZncUZpcUZBRmZvLUZjbzYkUSIxRidGQUZicUZlcUZncUZpcUZBRkFGYnFGZXFGZ3FGaXFGQS8lLmxpbmV0aGlja25lc3NHRmpyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRkUtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZmcC9GVlEsMC4zMzMzMzMzZW1GJy1GPjYtUSJ+RidGQUZDRkZGSEZKRkxGTkZQRmZwRmhwLUYsNiVRKmZpbmFsX2Fuc0YnRi9GMkZlcUZBRkFGZXFGQQ==">QyQtSSVzdWJzRyUqcHJvdGVjdGVkRzYkL0kiRkc2IiwkKiYsKEkieEdGKSIiIiEiI0YuLUklc3FydEc2JEYlSShfc3lzbGliR0YpNiMsJiokRi0iIiQhIikqJEYtIiIjRi5GLkYuLUkiL0dGMjYjLChGOSIiJUYtISIlRjpGLkYuISIiSSpmaW5hbF9hbnNHRilRLV9ub3Rlcm1pbmF0ZUYp</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkmbWZyYWNHRiQ2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNigtRiM2Ji1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZTLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEieEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y8USdpdGFsaWNGJ0Y3LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY/Ni1RKCZtaW51cztGJ0Y7RkJGRUZHRklGS0ZNRk8vRlJRLDAuMjIyMjIyMmVtRicvRlVGY28tRiM2JkY3Rj5GWUY7LUY/Ni1RJyZwbHVzO0YnRjtGQkZFRkdGSUZLRk1GT0Zib0Zkby1GODYkUSIxRidGO0Y7RjtGPi1GVzYlLUYxNiQtRiM2KEZZRl9vRjdGZ28tSSZtc3FydEdGJDYjLUYjNictRj82LVEqJnVtaW51czA7RidGO0ZCRkVGR0ZJRktGTUZPRmJvRmRvLUYjNiYtRjg2JFEiOEYnRjtGPi1GVzYlRlktRjg2JFEiM0YnRjtGXG9GO0Znb0ZWRjtGO0Y7RjdGXG9GOy1GVzYlLUYxNiQtRiM2KC1GIzYmLUY4NiRRIjRGJ0Y7Rj5GVkY7Rl9vLUYjNiZGXXJGPkZZRjtGZ29GN0Y7RjtGN0Zcby8lLmxpbmV0aGlja25lc3NHRlxwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZyLyUpYmV2ZWxsZWRHRkRGX28tRiw2KC1GIzYmLUYxNiQtRiM2JkZZRl9vRjdGO0Y7Rj5GX3BGO0ZpcUZickZkckZnckZpckZnb0ZZRmdvRmpvRjs=">LCoqKCwoKiRJInhHNiIiIiNGKEYmISIjIiIiRipGKiwoRiZGKkYpRioqJCwmKiRGJiIiJCEiKUYlRiojRipGKEYqRigsKEYlIiIlRiYhIiVGKEYqRilGKiooLCZGJkYqRilGKkYqRitGKkYyISIiRjdGJkYqRipGKg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="simplify(%); &quot;_noterminate&quot;" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSIlRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">QyQtSSlzaW1wbGlmeUc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSIlR0YoUS1fbm90ZXJtaW5hdGVGKA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L203" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">NiI=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/invs-av-201-210-public-worksheet-tex.tex <==
%% Created by Maple 2023.2, Mac OS X
%% Source Worksheet: invs-av-201-210-public
%% Generated: Tue Apr 16 12:02:19 CDT 2024
\documentclass{article}
\usepackage{amssymb}
\usepackage{graphicx}
\usepackage{hyperref}
\usepackage{listings}
\usepackage{mathtools}
\usepackage{maple}
\usepackage[utf8]{inputenc}
\usepackage[svgnames]{xcolor}
\usepackage{amsmath}
\usepackage{breqn}
\usepackage{textcomp}
\begin{document}
\lstset{basicstyle=\ttfamily,breaklines=true,columns=flexible}
\pagestyle{empty}
\DefineParaStyle{Maple Bullet Item}
\DefineParaStyle{Maple Heading 1}
\DefineParaStyle{Maple Warning}
\DefineParaStyle{Maple Heading 4}
\DefineParaStyle{Maple Heading 2}
\DefineParaStyle{Maple Heading 3}
\DefineParaStyle{Maple Dash Item}
\DefineParaStyle{Maple Error}
\DefineParaStyle{Maple Title}
\DefineParaStyle{Maple Ordered List 1}
\DefineParaStyle{Maple Text Output}
\DefineParaStyle{Maple Ordered List 2}
\DefineParaStyle{Maple Ordered List 3}
\DefineParaStyle{Maple Normal}
\DefineParaStyle{Maple Ordered List 4}
\DefineParaStyle{Maple Ordered List 5}
\DefineCharStyle{Maple 2D Output}
\DefineCharStyle{Maple 2D Input}
\DefineCharStyle{Maple Maple Input}
\DefineCharStyle{Maple 2D Math}
\DefineCharStyle{Maple Hyperlink}
\mapleinput
{$ \displaystyle \texttt{>\,} 
\\
  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{restart}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \,\mathrm{Phi}\coloneqq f \,\rightarrow \,\frac{(f -\mathit{subs} (u =1,f))}{u -1} $}

% \mapleresult
\begin{dmath}\label{(1)}
\Phi \coloneqq f \hiderel{\mapsto }\frac{f -\mathit{subs} \! \left(u =1,f \right)}{u -1}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} a ,b ,c ,h \coloneqq A (x ,u),B (x ,u),C (x ,u),H (x ,u) $}

% \mapleresult
\begin{dmath}\label{(2)}
a ,b ,c ,h \coloneqq A \! \left(x ,u \right),B \! \left(x ,u \right),C \! \left(x ,u \right),H \! \left(x ,u \right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,doing\,Phi[Phi[A+B]]\,symbolically\,gives\,0\,over\,0\,so\,we\,make\,a\,helper\,equation\,for\,H(x,u)\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eq1} \coloneqq a =\,1+x \cdot u \cdot (a +\mathrm{Phi}(a)) $}

% \mapleresult
\begin{dmath}\label{(3)}
\mathit{eq1} \coloneqq A \! \left(x ,u \right)=1+x u \left(A \! \left(x ,u \right)+\frac{A \! \left(x ,u \right)-A \! \left(x ,1\right)}{u -1}\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eq2} \coloneqq b =\,x \cdot u \cdot (2\cdot b +\mathrm{Phi}(b)+c) $}

% \mapleresult
\begin{dmath}\label{(4)}
\mathit{eq2} \coloneqq B \! \left(x ,u \right)=x u \left(2 B \! \left(x ,u \right)+\frac{B \! \left(x ,u \right)-B \! \left(x ,1\right)}{u -1}+C \! \left(x ,u \right)\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eq3} \coloneqq c =\,x \cdot u \cdot (\mathrm{Phi}(u \cdot h)+\mathrm{Phi}(c)+c) $}

% \mapleresult
\begin{dmath}\label{(5)}
\mathit{eq3} \coloneqq C \! \left(x ,u \right)=x u \left(\frac{u H \! \left(x ,u \right)-H \! \left(x ,1\right)}{u -1}+\frac{C \! \left(x ,u \right)-C \! \left(x ,1\right)}{u -1}+C \! \left(x ,u \right)\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eq4} \coloneqq h =\,\mathrm{Phi}(a +b) $}

% \mapleresult
\begin{dmath}\label{(6)}
\mathit{eq4} \coloneqq H \! \left(x ,u \right)=\frac{A \! \left(x ,u \right)+B \! \left(x ,u \right)-A \! \left(x ,1\right)-B \! \left(x ,1\right)}{u -1}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eqs} \coloneqq [\mathit{eq1} ,\mathit{eq2} ,\mathit{eq3} ,\mathit{eq4}] $}

% \mapleresult
\begin{dmath}\label{(7)}
\mathit{eqs} \coloneqq \left[A \! \left(x ,u \right) \hiderel{=} 1+x u \left(A \! \left(x ,u \right)+\frac{A \! \left(x ,u \right)-A \! \left(x ,1\right)}{u -1}\right),
\\
B \! \left(x ,u \right)\hiderel{=}x u \left(2 B \! \left(x ,u \right)+\frac{B \! \left(x ,u \right)-B \! \left(x ,1\right)}{u -1}+C \! \left(x ,u \right)\right),
\\
C \! \left(x ,u \right)\hiderel{=}x u \left(\frac{u H \! \left(x ,u \right)-H \! \left(x ,1\right)}{u -1}+\frac{C \! \left(x ,u \right)-C \! \left(x ,1\right)}{u -1}+C \! \left(x ,u \right)\right),
\\
H \! \left(x ,u \right)\hiderel{=}\frac{A \! \left(x ,u \right)+B \! \left(x ,u \right)-A \! \left(x ,1\right)-B \! \left(x ,1\right)}{u -1}\right]
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eqs} \coloneqq \mathit{map} (\mathit{eq} \,\rightarrow \,\mathit{denom} (\mathit{rhs} (\mathit{eq}))\cdot \mathit{lhs} (\mathit{eq})-\mathit{numer} (\mathit{rhs} (\mathit{eq})),\mathit{eqs}) $}

% \mapleresult
\begin{dmath}\label{(8)}
\mathit{eqs} \coloneqq \left[\left(u -1\right) A \! \left(x ,u \right)-A \! \left(x ,u \right) u^{2} x +A \! \left(x ,1\right) u x -u +1,\left(u -1\right) B \! \left(x ,u \right)-x u \left(2 B \! \left(x ,u \right) u +C \! \left(x ,u \right) u -B \! \left(x ,u \right)-B \! \left(x ,1\right)-C \! \left(x ,u \right)\right),\left(u -1\right) C \! \left(x ,u \right)-x u \left(C \! \left(x ,u \right) u +u H \! \left(x ,u \right)-H \! \left(x ,1\right)-C \! \left(x ,1\right)\right),\left(u -1\right) H \! \left(x ,u \right)-A \! \left(x ,u \right)-B \! \left(x ,u \right)+A \! \left(x ,1\right)+B \! \left(x ,1\right)\right]
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eqs} \coloneqq \{\mathit{op} (\mathit{eqs})\}\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eqs} \coloneqq \mathit{subs} (\{A (x ,u)=\mathit{Axu} ,A (x ,1)=\,\mathit{Ax1} ,B (x ,u)=\mathit{Bxu} ,B (x ,1)=\mathit{Bx1} ,C (x ,u)=\mathit{Cxu} ,C (x ,1)=\mathit{Cx1} ,H (x ,u)=\mathit{Hxu} ,H (x ,1)=\mathit{Hx1} \},\mathit{eqs}); $}

% \mapleresult
\begin{dmath}\label{(9)}
\mathit{eqs} \coloneqq \left\{\left(u -1\right) \mathit{Bxu} -x u \left(2 \mathit{Bxu} u +\mathit{Cxu} u -\mathit{Bx1} -\mathit{Bxu} -\mathit{Cxu} \right),\left(u -1\right) \mathit{Cxu} -x u \left(\mathit{Cxu} u +u \mathit{Hxu} -\mathit{Cx1} -\mathit{Hx1} \right),\left(u -1\right) \mathit{Axu} -\mathit{Axu} \,u^{2} x +\mathit{Ax1} u x -u +1,\left(u -1\right) \mathit{Hxu} -\mathit{Axu} -\mathit{Bxu} +\mathit{Ax1} +\mathit{Bx1} \right\}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{with} (\mathit{PolynomialIdeals})\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathrm{PI}\coloneqq \mathit{PolynomialIdeal} (\mathit{eqs} ,\mathit{parameters} =\{x ,u \})\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{HilbertDimension} (\mathrm{PI}) $}

% \mapleresult
\begin{dmath}\label{(10)}
4
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{collect} (\mathit{Generators} (\mathit{EliminationIdeal} (\mathrm{PI},\{\mathit{Axu} ,\mathit{Ax1} \}))[1],\mathit{Axu} ,\mathit{factor}) $}

% \mapleresult
\begin{dmath}\label{(11)}
\mathit{Ax1} u x +\left(-u^{2} x +u -1\right) \mathit{Axu} -u +1
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{resultant} (\% ,\mathit{coeff} (\% ,\mathit{Axu} ,1),u) $}

% \mapleresult
\begin{dmath}\label{(12)}
x^{2} \left(\mathit{Ax1}^{2} x -\mathit{Ax1} +1\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \textit{new\_eq1} \coloneqq \frac{\%}{x^{2}} $}

% \mapleresult
\begin{dmath}\label{(13)}
\textit{new\_eq1} \coloneqq \mathit{Ax1}^{2} x -\mathit{Ax1} +1
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eqs} \coloneqq \mathit{eqs} \,\mathrm{union}\,\{\textit{new\_eq1} \} $}

% \mapleresult
\begin{dmath}\label{(14)}
\mathit{eqs} \coloneqq \left\{\left(u -1\right) \mathit{Bxu} -x u \left(2 \mathit{Bxu} u +\mathit{Cxu} u -\mathit{Bx1} -\mathit{Bxu} -\mathit{Cxu} \right),\left(u -1\right) \mathit{Cxu} -x u \left(\mathit{Cxu} u +u \mathit{Hxu} -\mathit{Cx1} -\mathit{Hx1} \right),\left(u -1\right) \mathit{Axu} -\mathit{Axu} \,u^{2} x +\mathit{Ax1} u x -u +1,\left(u -1\right) \mathit{Hxu} -\mathit{Axu} -\mathit{Bxu} +\mathit{Ax1} +\mathit{Bx1} ,\mathit{Ax1}^{2} x -\mathit{Ax1} +1\right\}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathrm{PI}\coloneqq \mathit{PolynomialIdeal} (\mathit{eqs} ,\mathit{parameters} =\{x ,u \})\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{HilbertDimension} (\mathrm{PI}) $}

% \mapleresult
\begin{dmath}\label{(15)}
3
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \textit{big\_eq} \coloneqq \mathit{collect} (\mathit{Generators} (\mathit{EliminationIdeal} (\mathrm{PI},\{\mathit{Cxu} ,\mathit{Bx1} ,\mathit{Cx1} ,\mathit{Hx1} \}))[1],\mathit{Cxu} ,\mathit{factor}) $}

% \mapleresult
\begin{dmath}\label{(16)}
\textit{big\_eq} \coloneqq \left(u -1\right)^{2} \left(u^{2} x -u +1\right) \left(2 u^{2} x -u +1\right)^{2} \left(x u -1\right)^{2} \mathit{Cxu}^{2}-u \left(u -1\right) \left(2 u^{2} x -u +1\right) \left(x u -1\right) \left(4 \mathit{Bx1} \,u^{4} x^{3}+4 \mathit{Cx1} \,u^{4} x^{3}+4 \mathit{Hx1} \,u^{4} x^{3}-2 \mathit{Cx1} \,u^{3} x^{3}-2 \mathit{Hx1} \,u^{3} x^{3}-6 \mathit{Bx1} \,u^{3} x^{2}-6 \mathit{Cx1} \,u^{3} x^{2}-6 \mathit{Hx1} \,u^{3} x^{2}+2 u^{4} x^{2}+4 \mathit{Bx1} \,u^{2} x^{2}+8 \mathit{Cx1} \,u^{2} x^{2}+8 \mathit{Hx1} \,u^{2} x^{2}+3 x^{2} u^{3}+2 \mathit{Bx1} \,u^{2} x +2 \mathit{Cx1} \,u^{2} x -2 \mathit{Cx1} u \,x^{2}+2 \mathit{Hx1} \,u^{2} x -2 \mathit{Hx1} u \,x^{2}-3 u^{3} x -2 u^{2} x^{2}-2 \mathit{Bx1} u x -4 \mathit{Cx1} x u -4 \mathit{Hx1} x u +2 x \mathit{Cx1} +2 x \mathit{Hx1} +u^{2}+2 x u -u \right) \mathit{Cxu} +u^{2} x \left(4 \mathit{Bx1}^{2} u^{6} x^{4}+8 \mathit{Bx1} \mathit{Cx1} \,u^{6} x^{4}+8 \mathit{Bx1} \mathit{Hx1} \,u^{6} x^{4}+4 \mathit{Cx1}^{2} u^{6} x^{4}+8 \mathit{Cx1} \mathit{Hx1} \,u^{6} x^{4}+4 \mathit{Hx1}^{2} u^{6} x^{4}-4 \mathit{Bx1} \mathit{Cx1} \,u^{5} x^{4}-4 \mathit{Bx1} \mathit{Hx1} \,u^{5} x^{4}-4 \mathit{Cx1}^{2} u^{5} x^{4}-8 \mathit{Cx1} \mathit{Hx1} \,u^{5} x^{4}-4 \mathit{Hx1}^{2} u^{5} x^{4}-8 \mathit{Bx1}^{2} u^{5} x^{3}-16 \mathit{Bx1} \mathit{Cx1} \,u^{5} x^{3}-16 \mathit{Bx1} \mathit{Hx1} \,u^{5} x^{3}+4 \mathit{Bx1} \,u^{6} x^{3}-8 \mathit{Cx1}^{2} u^{5} x^{3}+\mathit{Cx1}^{2} u^{4} x^{4}-16 \mathit{Cx1} \mathit{Hx1} \,u^{5} x^{3}+2 \mathit{Cx1} \mathit{Hx1} \,u^{4} x^{4}+4 \mathit{Cx1} \,u^{6} x^{3}-8 \mathit{Hx1}^{2} u^{5} x^{3}+\mathit{Hx1}^{2} u^{4} x^{4}+4 \mathit{Hx1} \,u^{6} x^{3}+4 \mathit{Bx1}^{2} u^{4} x^{3}+18 \mathit{Bx1} \mathit{Cx1} \,u^{4} x^{3}+18 \mathit{Bx1} \mathit{Hx1} \,u^{4} x^{3}+6 \mathit{Bx1} \,u^{5} x^{3}+14 \mathit{Cx1}^{2} u^{4} x^{3}+28 \mathit{Cx1} \mathit{Hx1} \,u^{4} x^{3}+4 \mathit{Cx1} \,u^{5} x^{3}+14 \mathit{Hx1}^{2} u^{4} x^{3}+4 \mathit{Hx1} \,u^{5} x^{3}+4 u^{6} x^{3}+5 \mathit{Bx1}^{2} u^{4} x^{2}+10 \mathit{Bx1} \mathit{Cx1} \,u^{4} x^{2}-4 \mathit{Bx1} \mathit{Cx1} \,u^{3} x^{3}+10 \mathit{Bx1} \mathit{Hx1} \,u^{4} x^{2}-4 \mathit{Bx1} \mathit{Hx1} \,u^{3} x^{3}-8 \mathit{Bx1} \,u^{5} x^{2}-4 \mathit{Bx1} \,u^{4} x^{3}+5 \mathit{Cx1}^{2} u^{4} x^{2}-7 \mathit{Cx1}^{2} u^{3} x^{3}+10 \mathit{Cx1} \mathit{Hx1} \,u^{4} x^{2}-14 \mathit{Cx1} \mathit{Hx1} \,u^{3} x^{3}-8 \mathit{Cx1} \,u^{5} x^{2}-7 \mathit{Cx1} \,u^{4} x^{3}+5 \mathit{Hx1}^{2} u^{4} x^{2}-7 \mathit{Hx1}^{2} u^{3} x^{3}-8 \mathit{Hx1} \,u^{5} x^{2}-7 \mathit{Hx1} \,u^{4} x^{3}-4 u^{5} x^{3}-4 \mathit{Bx1}^{2} u^{3} x^{2}-16 \mathit{Bx1} \mathit{Cx1} \,u^{3} x^{2}-16 \mathit{Bx1} \mathit{Hx1} \,u^{3} x^{2}-3 \mathit{Bx1} \,u^{4} x^{2}-12 \mathit{Cx1}^{2} u^{3} x^{2}+\mathit{Cx1}^{2} u^{2} x^{3}-24 \mathit{Cx1} \mathit{Hx1} \,u^{3} x^{2}+2 \mathit{Cx1} \mathit{Hx1} \,u^{2} x^{3}+2 \mathit{Cx1} \,u^{4} x^{2}+2 \mathit{Cx1} \,u^{3} x^{3}-12 \mathit{Hx1}^{2} u^{3} x^{2}+\mathit{Hx1}^{2} u^{2} x^{3}+2 \mathit{Hx1} \,u^{4} x^{2}+2 \mathit{Hx1} \,u^{3} x^{3}-4 u^{5} x^{2}+u^{4} x^{3}-\mathit{Bx1}^{2} u^{3} x -2 \mathit{Bx1} \mathit{Cx1} \,u^{3} x +6 \mathit{Bx1} \mathit{Cx1} \,u^{2} x^{2}-2 \mathit{Bx1} \mathit{Hx1} \,u^{3} x +6 \mathit{Bx1} \mathit{Hx1} \,u^{2} x^{2}+5 \mathit{Bx1} \,u^{4} x +6 \mathit{Bx1} \,u^{3} x^{2}-\mathit{Cx1}^{2} u^{3} x +9 \mathit{Cx1}^{2} u^{2} x^{2}-2 \mathit{Cx1} \mathit{Hx1} \,u^{3} x +18 \mathit{Cx1} \mathit{Hx1} \,u^{2} x^{2}+5 \mathit{Cx1} \,u^{4} x +9 \mathit{Cx1} \,u^{3} x^{2}-\mathit{Hx1}^{2} u^{3} x +9 \mathit{Hx1}^{2} u^{2} x^{2}+5 \mathit{Hx1} \,u^{4} x +9 \mathit{Hx1} \,u^{3} x^{2}+6 u^{4} x^{2}+\mathit{Bx1}^{2} u^{2} x +4 \mathit{Bx1} \mathit{Cx1} \,u^{2} x +4 \mathit{Bx1} \mathit{Hx1} \,u^{2} x -2 \mathit{Bx1} \,u^{3} x +3 \mathit{Cx1}^{2} u^{2} x -2 \mathit{Cx1}^{2} u \,x^{2}+6 \mathit{Cx1} \mathit{Hx1} \,u^{2} x -4 \mathit{Cx1} \mathit{Hx1} u \,x^{2}-6 \mathit{Cx1} \,u^{3} x -4 \mathit{Cx1} \,u^{2} x^{2}+3 \mathit{Hx1}^{2} u^{2} x -2 \mathit{Hx1}^{2} u \,x^{2}-6 \mathit{Hx1} \,u^{3} x -4 \mathit{Hx1} \,u^{2} x^{2}+u^{4} x -2 x^{2} u^{3}-2 \mathit{Bx1} \mathit{Cx1} u x -2 \mathit{Bx1} \mathit{Hx1} u x -\mathit{Bx1} \,u^{3}-2 \mathit{Bx1} \,u^{2} x -3 \mathit{Cx1}^{2} u x -6 \mathit{Cx1} \mathit{Hx1} u x -\mathit{Cx1} \,u^{3}-\mathit{Cx1} \,u^{2} x -3 \mathit{Hx1}^{2} u x -\mathit{Hx1} \,u^{3}-\mathit{Hx1} \,u^{2} x -2 u^{3} x +\mathit{Bx1} \,u^{2}+\mathit{Cx1}^{2} x +2 \mathit{Cx1} \mathit{Hx1} x +2 \mathit{Cx1} \,u^{2}+2 \mathit{Cx1} x u +\mathit{Hx1}^{2} x +2 \mathit{Hx1} \,u^{2}+2 \mathit{Hx1} x u +u^{2} x -\mathit{Cx1} u -\mathit{Hx1} u \right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \textit{new\_eq2} \coloneqq \frac{\mathit{factor} (\mathit{resultant} (\textit{big\_eq} ,2 u^{2} x -u +1,u))}{16\cdot x^{10}} $}

% \mapleresult
\begin{dmath}\label{(17)}
\textit{new\_eq2} \coloneqq \mathit{Cx1}^{4} x^{4}+4 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{4}+6 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{4}+4 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{4}+\mathit{Hx1}^{4} x^{4}+4 \mathit{Bx1}^{2} \mathit{Cx1}^{2} x^{3}+8 \mathit{Bx1}^{2} \mathit{Cx1} \mathit{Hx1} \,x^{3}+4 \mathit{Bx1}^{2} \mathit{Hx1}^{2} x^{3}+2 \mathit{Bx1} \,\mathit{Cx1}^{3} x^{3}+6 \mathit{Bx1} \,\mathit{Cx1}^{2} \mathit{Hx1} \,x^{3}+6 \mathit{Bx1} \mathit{Cx1} \,\mathit{Hx1}^{2} x^{3}+2 \mathit{Bx1} \,\mathit{Hx1}^{3} x^{3}+4 \mathit{Bx1}^{4} x^{2}+4 \mathit{Bx1}^{3} \mathit{Cx1} \,x^{2}+4 \mathit{Bx1}^{3} \mathit{Hx1} \,x^{2}+\mathit{Bx1}^{2} \mathit{Cx1}^{2} x^{2}+2 \mathit{Bx1}^{2} \mathit{Cx1} \mathit{Hx1} \,x^{2}+\mathit{Bx1}^{2} \mathit{Hx1}^{2} x^{2}-8 \mathit{Bx1} \,\mathit{Cx1}^{2} x^{3}-16 \mathit{Bx1} \mathit{Cx1} \mathit{Hx1} \,x^{3}-8 \mathit{Bx1} \,\mathit{Hx1}^{2} x^{3}-4 \mathit{Cx1}^{3} x^{3}-12 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{3}-12 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{3}-4 \mathit{Hx1}^{3} x^{3}-16 \mathit{Bx1}^{3} x^{2}-16 \mathit{Bx1}^{2} \mathit{Cx1} \,x^{2}-16 \mathit{Bx1}^{2} \mathit{Hx1} \,x^{2}-\mathit{Bx1} \,\mathit{Cx1}^{2} x^{2}-2 \mathit{Bx1} \mathit{Cx1} \mathit{Hx1} \,x^{2}-\mathit{Bx1} \,\mathit{Hx1}^{2} x^{2}+\mathit{Cx1}^{3} x^{2}+3 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{2}+6 \mathit{Cx1}^{2} x^{3}+3 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{2}+12 \mathit{Cx1} \mathit{Hx1} \,x^{3}+\mathit{Hx1}^{3} x^{2}+6 \mathit{Hx1}^{2} x^{3}+6 \mathit{Bx1}^{3} x +5 \mathit{Bx1}^{2} \mathit{Cx1} x +5 \mathit{Bx1}^{2} \mathit{Hx1} x +20 \mathit{Bx1}^{2} x^{2}+\mathit{Bx1} \,\mathit{Cx1}^{2} x +2 \mathit{Bx1} \mathit{Cx1} \mathit{Hx1} x +6 \mathit{Bx1} \mathit{Cx1} \,x^{2}+\mathit{Bx1} \,\mathit{Hx1}^{2} x +6 \mathit{Bx1} \mathit{Hx1} \,x^{2}-5 \mathit{Cx1}^{2} x^{2}-10 \mathit{Cx1} \mathit{Hx1} \,x^{2}-5 \mathit{Hx1}^{2} x^{2}-11 x \,\mathit{Bx1}^{2}-5 x \mathit{Bx1} \mathit{Cx1} -5 x \mathit{Bx1} \mathit{Hx1} -8 x^{2} \mathit{Bx1} +\mathit{Cx1}^{2} x +2 \mathit{Cx1} \mathit{Hx1} x +4 x^{2} \mathit{Cx1} +\mathit{Hx1}^{2} x +4 x^{2} \mathit{Hx1} +2 \mathit{Bx1}^{2}+\mathit{Bx1} \mathit{Cx1} +\mathit{Bx1} \mathit{Hx1} +7 x \mathit{Bx1} -x \mathit{Cx1} -x \mathit{Hx1} +x^{2}-\mathit{Bx1} 
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eqs} \coloneqq \mathit{eqs} \,\mathrm{union}\,\{\textit{new\_eq2} \}\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathrm{PI}\coloneqq \mathit{PolynomialIdeal} (\mathit{eqs} ,\mathit{parameters} =\{x ,u \})\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{HilbertDimension} (\mathrm{PI}) $}

% \mapleresult
\begin{dmath}\label{(18)}
2
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,the\,elimination\,below\,takes\,several\,minutes\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \textit{big\_eq2} \coloneqq \mathit{Generators} (\mathit{EliminationIdeal} (\mathrm{PI},\{\mathit{Cx1} ,\mathit{Cxu} ,\mathit{Hx1} \}))[1]\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,there\,are\,two\,non-trivial\,factors\,and\,we\,need\,to\,determine\,which\,is\,correct\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \textit{two\_poss} \coloneqq \frac{\mathit{factor} (\mathit{subs} (u =1,\textit{big\_eq2}))}{x^{6}} $}

% \mapleresult
\begin{dmath}\label{(19)}
\textit{two\_poss} \coloneqq \left(16 \mathit{Cx1}^{4} x^{10}+64 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{10}+96 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{10}+64 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{10}+16 \mathit{Hx1}^{4} x^{10}-32 \mathit{Cx1}^{4} x^{9}-128 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{9}-192 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{9}-128 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{9}-32 \mathit{Hx1}^{4} x^{9}+32 \mathit{Cx1}^{4} x^{8}+128 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{8}+192 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{8}+128 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{8}+32 \mathit{Hx1}^{4} x^{8}-16 \mathit{Cx1}^{4} x^{7}-64 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{7}+48 \mathit{Cx1}^{3} x^{8}-96 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{7}+144 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{8}+96 \mathit{Cx1}^{2} x^{9}-64 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{7}+144 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{8}+192 \mathit{Cx1} \mathit{Hx1} \,x^{9}-16 \mathit{Hx1}^{4} x^{7}+48 \mathit{Hx1}^{3} x^{8}+96 \mathit{Hx1}^{2} x^{9}+4 \mathit{Cx1}^{4} x^{6}+16 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{6}-64 \mathit{Cx1}^{3} x^{7}+24 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{6}-192 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{7}-176 \mathit{Cx1}^{2} x^{8}+16 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{6}-192 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{7}-352 \mathit{Cx1} \mathit{Hx1} \,x^{8}+4 \mathit{Hx1}^{4} x^{6}-64 \mathit{Hx1}^{3} x^{7}-176 \mathit{Hx1}^{2} x^{8}+40 \mathit{Cx1}^{3} x^{6}+120 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{6}+272 \mathit{Cx1}^{2} x^{7}+120 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{6}+544 \mathit{Cx1} \mathit{Hx1} \,x^{7}+256 \mathit{Cx1} \,x^{8}+40 \mathit{Hx1}^{3} x^{6}+272 \mathit{Hx1}^{2} x^{7}+256 \mathit{Hx1} \,x^{8}-8 \mathit{Cx1}^{3} x^{5}-24 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{5}-260 \mathit{Cx1}^{2} x^{6}-24 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{5}-520 \mathit{Cx1} \mathit{Hx1} \,x^{6}-336 \mathit{Cx1} \,x^{7}-8 \mathit{Hx1}^{3} x^{5}-260 \mathit{Hx1}^{2} x^{6}-336 \mathit{Hx1} \,x^{7}+16 x^{8}+160 \mathit{Cx1}^{2} x^{5}+320 \mathit{Cx1} \mathit{Hx1} \,x^{5}+112 \mathit{Cx1} \,x^{6}+160 \mathit{Hx1}^{2} x^{5}+112 \mathit{Hx1} \,x^{6}+192 x^{7}-59 \mathit{Cx1}^{2} x^{4}-118 \mathit{Cx1} \mathit{Hx1} \,x^{4}+100 \mathit{Cx1} \,x^{5}-59 \mathit{Hx1}^{2} x^{4}+100 \mathit{Hx1} \,x^{5}-256 x^{6}+12 \mathit{Cx1}^{2} x^{3}+24 \mathit{Cx1} \mathit{Hx1} \,x^{3}-120 \mathit{Cx1} \,x^{4}+12 \mathit{Hx1}^{2} x^{3}-120 \mathit{Hx1} \,x^{4}-124 x^{5}-\mathit{Cx1}^{2} x^{2}-2 \mathit{Cx1} \mathit{Hx1} \,x^{2}+55 \mathit{Cx1} \,x^{3}-\mathit{Hx1}^{2} x^{2}+55 \mathit{Hx1} \,x^{3}+448 x^{4}-12 \mathit{Cx1} \,x^{2}-12 \mathit{Hx1} \,x^{2}-365 x^{3}+\mathit{Cx1} x +\mathit{Hx1} x +142 x^{2}-27 x +2\right) \left(4 \mathit{Cx1}^{4} x^{6}+16 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{6}+24 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{6}+16 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{6}+4 \mathit{Hx1}^{4} x^{6}-8 \mathit{Cx1}^{4} x^{5}-32 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{5}-48 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{5}-32 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{5}-8 \mathit{Hx1}^{4} x^{5}+8 \mathit{Cx1}^{4} x^{4}+32 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{4}+48 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{4}+32 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{4}+8 \mathit{Hx1}^{4} x^{4}-4 \mathit{Cx1}^{4} x^{3}-16 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{3}+12 \mathit{Cx1}^{3} x^{4}-24 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{3}+36 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{4}+24 \mathit{Cx1}^{2} x^{5}-16 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{3}+36 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{4}+48 \mathit{Cx1} \mathit{Hx1} \,x^{5}-4 \mathit{Hx1}^{4} x^{3}+12 \mathit{Hx1}^{3} x^{4}+24 \mathit{Hx1}^{2} x^{5}+\mathit{Cx1}^{4} x^{2}+4 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{2}-16 \mathit{Cx1}^{3} x^{3}+6 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{2}-48 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{3}-36 \mathit{Cx1}^{2} x^{4}+4 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{2}-48 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{3}-72 \mathit{Cx1} \mathit{Hx1} \,x^{4}+\mathit{Hx1}^{4} x^{2}-16 \mathit{Hx1}^{3} x^{3}-36 \mathit{Hx1}^{2} x^{4}+10 \mathit{Cx1}^{3} x^{2}+30 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{2}+26 \mathit{Cx1}^{2} x^{3}+30 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{2}+52 \mathit{Cx1} \mathit{Hx1} \,x^{3}+10 \mathit{Hx1}^{3} x^{2}+26 \mathit{Hx1}^{2} x^{3}-2 \mathit{Cx1}^{3} x -6 \mathit{Cx1}^{2} \mathit{Hx1} x +\mathit{Cx1}^{2} x^{2}-6 \mathit{Cx1} \,\mathit{Hx1}^{2} x +2 \mathit{Cx1} \mathit{Hx1} \,x^{2}+36 \mathit{Cx1} \,x^{3}-2 \mathit{Hx1}^{3} x +\mathit{Hx1}^{2} x^{2}+36 \mathit{Hx1} \,x^{3}+4 x^{4}-5 \mathit{Cx1}^{2} x -10 \mathit{Cx1} \mathit{Hx1} x -30 \mathit{Cx1} \,x^{2}-5 \mathit{Hx1}^{2} x -30 \mathit{Hx1} \,x^{2}+8 x^{3}+\mathit{Cx1}^{2}+2 \mathit{Cx1} \mathit{Hx1} +9 \mathit{Cx1} x +\mathit{Hx1}^{2}+9 \mathit{Hx1} x -6 x^{2}-\mathit{Cx1} -\mathit{Hx1} +x \right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{poss1} \coloneqq (4 \mathit{Cx1}^{4} x^{6}+16 \mathit{Cx1}^{3} \mathit{Hx1} x^{6}+24 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{6}+16 \mathit{Cx1} \mathit{Hx1}^{3} x^{6}+4 \mathit{Hx1}^{4} x^{6}-8 \mathit{Cx1}^{4} x^{5}-32 \mathit{Cx1}^{3} \mathit{Hx1} x^{5}-48 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{5}-32 \mathit{Cx1} \mathit{Hx1}^{3} x^{5}-8 \mathit{Hx1}^{4} x^{5}+8 \mathit{Cx1}^{4} x^{4}+32 \mathit{Cx1}^{3} \mathit{Hx1} x^{4}+48 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{4}+32 \mathit{Cx1} \mathit{Hx1}^{3} x^{4}+8 \mathit{Hx1}^{4} x^{4}-4 \mathit{Cx1}^{4} x^{3}-16 \mathit{Cx1}^{3} \mathit{Hx1} x^{3}+12 \mathit{Cx1}^{3} x^{4}-24 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{3}+36 \mathit{Cx1}^{2} \mathit{Hx1} x^{4}+24 \mathit{Cx1}^{2} x^{5}-16 \mathit{Cx1} \mathit{Hx1}^{3} x^{3}+36 \mathit{Cx1} \mathit{Hx1}^{2} x^{4}+48 \mathit{Cx1} \mathit{Hx1} x^{5}-4 \mathit{Hx1}^{4} x^{3}+12 \mathit{Hx1}^{3} x^{4}+24 \mathit{Hx1}^{2} x^{5}+\mathit{Cx1}^{4} x^{2}+4 \mathit{Cx1}^{3} \mathit{Hx1} x^{2}-16 \mathit{Cx1}^{3} x^{3}+6 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{2}-48 \mathit{Cx1}^{2} \mathit{Hx1} x^{3}-36 \mathit{Cx1}^{2} x^{4}+4 \mathit{Cx1} \mathit{Hx1}^{3} x^{2}-48 \mathit{Cx1} \mathit{Hx1}^{2} x^{3}-72 \mathit{Cx1} \mathit{Hx1} x^{4}+\mathit{Hx1}^{4} x^{2}-16 \mathit{Hx1}^{3} x^{3}-36 \mathit{Hx1}^{2} x^{4}+10 \mathit{Cx1}^{3} x^{2}+30 \mathit{Cx1}^{2} \mathit{Hx1} x^{2}+26 \mathit{Cx1}^{2} x^{3}+30 \mathit{Cx1} \mathit{Hx1}^{2} x^{2}+52 \mathit{Cx1} \mathit{Hx1} x^{3}+10 \mathit{Hx1}^{3} x^{2}+26 \mathit{Hx1}^{2} x^{3}-2 \mathit{Cx1}^{3} x -6 \mathit{Cx1}^{2} \mathit{Hx1} x +\mathit{Cx1}^{2} x^{2}-6 \mathit{Cx1} \mathit{Hx1}^{2} x +2 \mathit{Cx1} \mathit{Hx1} x^{2}+36 \mathit{Cx1} x^{3}-2 \mathit{Hx1}^{3} x +\mathit{Hx1}^{2} x^{2}+36 \mathit{Hx1} x^{3}+4 x^{4}-5 \mathit{Cx1}^{2} x -10 \mathit{Cx1} \mathit{Hx1} x -30 \mathit{Cx1} x^{2}-5 \mathit{Hx1}^{2} x -30 \mathit{Hx1} x^{2}+8 x^{3}+\mathit{Cx1}^{2}+2 \mathit{Cx1} \mathit{Hx1} +9 \mathit{Cx1} x +\mathit{Hx1}^{2}+9 \mathit{Hx1} x -6 x^{2}-\mathit{Cx1} -\mathit{Hx1} +x)\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{poss2} \coloneqq  (16 \mathit{Cx1}^{4} x^{10}+64 \mathit{Cx1}^{3} \mathit{Hx1} x^{10}+96 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{10}+64 \mathit{Cx1} \mathit{Hx1}^{3} x^{10}+16 \mathit{Hx1}^{4} x^{10}-32 \mathit{Cx1}^{4} x^{9}-128 \mathit{Cx1}^{3} \mathit{Hx1} x^{9}-192 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{9}-128 \mathit{Cx1} \mathit{Hx1}^{3} x^{9}-32 \mathit{Hx1}^{4} x^{9}+32 \mathit{Cx1}^{4} x^{8}+128 \mathit{Cx1}^{3} \mathit{Hx1} x^{8}+192 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{8}+128 \mathit{Cx1} \mathit{Hx1}^{3} x^{8}+32 \mathit{Hx1}^{4} x^{8}-16 \mathit{Cx1}^{4} x^{7}-64 \mathit{Cx1}^{3} \mathit{Hx1} x^{7}+48 \mathit{Cx1}^{3} x^{8}-96 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{7}+144 \mathit{Cx1}^{2} \mathit{Hx1} x^{8}+96 \mathit{Cx1}^{2} x^{9}-64 \mathit{Cx1} \mathit{Hx1}^{3} x^{7}+144 \mathit{Cx1} \mathit{Hx1}^{2} x^{8}+192 \mathit{Cx1} \mathit{Hx1} x^{9}-16 \mathit{Hx1}^{4} x^{7}+48 \mathit{Hx1}^{3} x^{8}+96 \mathit{Hx1}^{2} x^{9}+4 \mathit{Cx1}^{4} x^{6}+16 \mathit{Cx1}^{3} \mathit{Hx1} x^{6}-64 \mathit{Cx1}^{3} x^{7}+24 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{6}-192 \mathit{Cx1}^{2} \mathit{Hx1} x^{7}-176 \mathit{Cx1}^{2} x^{8}+16 \mathit{Cx1} \mathit{Hx1}^{3} x^{6}-192 \mathit{Cx1} \mathit{Hx1}^{2} x^{7}-352 \mathit{Cx1} \mathit{Hx1} x^{8}+4 \mathit{Hx1}^{4} x^{6}-64 \mathit{Hx1}^{3} x^{7}-176 \mathit{Hx1}^{2} x^{8}+40 \mathit{Cx1}^{3} x^{6}+120 \mathit{Cx1}^{2} \mathit{Hx1} x^{6}+272 \mathit{Cx1}^{2} x^{7}+120 \mathit{Cx1} \mathit{Hx1}^{2} x^{6}+544 \mathit{Cx1} \mathit{Hx1} x^{7}+256 \mathit{Cx1} x^{8}+40 \mathit{Hx1}^{3} x^{6}+272 \mathit{Hx1}^{2} x^{7}+256 \mathit{Hx1} x^{8}-8 \mathit{Cx1}^{3} x^{5}-24 \mathit{Cx1}^{2} \mathit{Hx1} x^{5}-260 \mathit{Cx1}^{2} x^{6}-24 \mathit{Cx1} \mathit{Hx1}^{2} x^{5}-520 \mathit{Cx1} \mathit{Hx1} x^{6}-336 \mathit{Cx1} x^{7}-8 \mathit{Hx1}^{3} x^{5}-260 \mathit{Hx1}^{2} x^{6}-336 \mathit{Hx1} x^{7}+16 x^{8}+160 \mathit{Cx1}^{2} x^{5}+320 \mathit{Cx1} \mathit{Hx1} x^{5}+112 \mathit{Cx1} x^{6}+160 \mathit{Hx1}^{2} x^{5}+112 \mathit{Hx1} x^{6}+192 x^{7}-59 \mathit{Cx1}^{2} x^{4}-118 \mathit{Cx1} \mathit{Hx1} x^{4}+100 \mathit{Cx1} x^{5}-59 \mathit{Hx1}^{2} x^{4}+100 \mathit{Hx1} x^{5}-256 x^{6}+12 \mathit{Cx1}^{2} x^{3}+24 \mathit{Cx1} \mathit{Hx1} x^{3}-120 \mathit{Cx1} x^{4}+12 \mathit{Hx1}^{2} x^{3}-120 \mathit{Hx1} x^{4}-124 x^{5}-\mathit{Cx1}^{2} x^{2}-2 \mathit{Cx1} \mathit{Hx1} x^{2}+55 \mathit{Cx1} x^{3}-\mathit{Hx1}^{2} x^{2}+55 \mathit{Hx1} x^{3}+448 x^{4}-12 \mathit{Cx1} x^{2}-12 \mathit{Hx1} x^{2}-365 x^{3}+\mathit{Cx1} x +\mathit{Hx1} x +142 x^{2}-27 x +2)\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,we\,use\,independently\,calculated\,initial\,terms\,of\,C\,and\,H\,to\,determine\,which\,factor\,equals\,0\,}  $}

\begin{lstlisting}[frame=single]
knownC := x^2*u+108*(1/27+1/54*u)*u*x^3+108*(51907/54+2/27*u^7+289/108*u^6+949/54*u^5+7295/108*u^4+5111/27*u^3+45329/108*u^2+13457/18*u)*u*x^9+108*(277/54*u^7+2123/54*u^6+2065/12*u^5+
59017/108*u^4+74653/54*u^3+26090/9*u^2+271175/54*u+1/12*u^8+345439/54)*u*x^10+108*(1174607/27+15395/36*u^6+81667/54*u^5+115144/27*u^4+271756/27*u^3+121663/6*u^2+309613/9*u+5/54*
u^9+269/27*u^8+785/9*u^7)*u*x^11+108*(37661/3*u^5+881623/27*u^4+439861/6*u^3+7739971/54*u^2+4307179/18*u+11/108*u^10+2111/108*u^9+20749/108*u^8+18751/18*u^7+12157/3*u^6+16245425
/54)*u*x^12+108*(18974993/9+13362377/54*u^4+14447794/27*u^3+55200805/54*u^2+45493075/27*u+1/9*u^11+4171/108*u^10+7567/18*u^9+67382/27*u^8+95200/9*u^7+106901/3*u^6+2722970/27*u^5
)*u*x^13+108*(105767759/27*u^3+198363850/27*u^2+323593709/27*u+13/108*u^12+230/3*u^11+24685/27*u^10+159140/27*u^9+243139/9*u^8+2651294/27*u^7+899150/3*u^6+42896765/54*u^5+
100716985/54*u^4+403330493/27)*u*x^14+108*(2884113442/27+7/54*u^13+8243/54*u^12+478427687/9*u^2+773831702/9*u+53383/27*u^11+123748/9*u^10+1828730/27*u^9+7127600/27*u^8+23303540/
27*u^7+44122847/18*u^6+18543775/3*u^5+378593542/27*u^4+776849464/27*u^3)*u*x^15+108*(5/36*u^14+32885/108*u^13+153137/36*u^12+1142381/36*u^11+83144798077/108+41789365621/108*u^2+
67110072061/108*u+2005483/12*u^10+25015841/36*u^9+261417547/108*u^8+263588519/36*u^7+2125739009/108*u^6+5154816665/108*u^5+11375071513/108*u^4+22901132077/108*u^3)*u*x^16+108*(4
/27*u^15+65669/108*u^14+491917/54*u^13+7835237/108*u^12+10980847/27*u^11+64661717/36*u^10+244061356147/54*u+358364017/54*u^9+2298037063/108*u^8+1637272894/27*u^7+16858482193/108
*u^6+733571455/2*u^5+85456504375/108*u^4+1568029281*u^3+101936028323/36*u^2+11172727177/2)*u*x^17+108*(65611/54*u^15+116561/6*u^14+17764891/108*u^13+105597419/108*u^12+246760037
/54*u^11+481708913/27*u^10+2174181161/36*u^9+19619913763/108*u^8+1481546501/3*u^7+66281718671/54*u^6+303513226133/108*u^5+642510529985/108*u^4+209391918407/18*u^3+562149075844/
27*u^2+1785210018043/54*u+17/108*u^16+2202060528251/54)*u*x^18+108*(39982715/108*u^14+41859775/18*u^13+309533033/27*u^12+1272898912/27*u^11+18136104811/108*u^10+1062491085/2*u^9
+82021550137/54*u^8+8079669856907/27+107292067916/27*u^7+1036223152901/108*u^6+386921648897/18*u^5+1209106114540/27*u^4+779129791984/9*u^3+8302736243227/54*u^2+2187273831257/9*u
+1/6*u^17+65578/27*u^16+1114391/27*u^15)*u*x^19+108*(119139609551851/54+511310599/18*u^13+6625377505/54*u^12+49522083229/108*u^11+164268802187/108*u^10+492349769597/108*u^9+
1350678393421/108*u^8+1711569280457/54*u^7+2016613040566/27*u^6+4435356872482/27*u^5+9114089718610/27*u^4+11630360068117/18*u^3+61554977870293/54*u^2+96909115204843/54*u+19/108*
u^18+19425/4*u^17+1048721/12*u^16+22349542/27*u^15+295845395/54*u^14)*u*x^20+108*(133061611057/108*u^12+38466297097/9*u^11+482095357475/36*u^10+76807868977/2*u^9+2748472831498/
27*u^8+2260582751408/9*u^7+5217654402278/9*u^6+147016196120819/9+33885035327588/27*u^5+45869809116205/18*u^4+14507532710398/3*u^3+152662877430509/18*u^2+359248731055321/27*u+5/
27*u^19+1048783/108*u^18+3320743/18*u^17+99356867/54*u^16+345515888/27*u^15+139216063/2*u^14+314988459*u^13)*u*x^21+108*(694689967903/18*u^11+3115838996140/27*u^10+8612771898950
/27*u^9+22176293556902/27*u^8+1980839503368*u^7+121256513931676/27*u^6+3277895968713443/27+517788614853439/54*u^5+1040475128140955/54*u^4+326580948503611/9*u^3+1709353913764874/
27*u^2+2673249306766819/27*u+7/36*u^20+524345/27*u^19+10486196/27*u^18+24409093/6*u^17+1601725207/54*u^16+4559655350/27*u^15+21568885061/27*u^14+117465620455/36*u^13+
1275582417361/108*u^12)*u*x^22+108*(26409329661782/27*u^10+7862433511660/3*u^9+177727586499748/27*u^8+46693797793696/3*u^7+1876121436483583/54*u^6+659580878781871/9*u^5+
3939743341223870/27*u^4+2456520646796824/9*u^3+12797854294664491/27*u^2+6652762259157082/9*u+11/54*u^21+2097277/54*u^20+22020595/27*u^19+483399701/54*u^18+614470793/9*u^17+
24445469953511182/27+3654223139/9*u^16+54100238644/27*u^15+307063989671/36*u^14+192908249891/6*u^13+2952151225964/27*u^12+9183814752128/27*u^11)*u*x^23+108*(576400699485595/27*u
^9+1416892254175387/27*u^8+243928948120431/2*u^7+14501462340215887/54*u^6+30263459077896139/54*u^5+59763916058790235/54*u^4+4115514794219043/2*u^3+192161294136410573/54*u^2+
298917494561253353/54*u+184551647/108*u^20+2118138125/108*u^19+16865374093/108*u^18+34855483867/36*u^17+537367278713/108*u^16+23/108*u^22+8388881/108*u^21+365757121431153641/54+
1189873711343/54*u^15+2331108073985/27*u^14+8235401655821/27*u^13+26603007578101/27*u^12+79421612769499/27*u^11+220945335244663/27*u^10)*u*x^24+108*(2499841927753457/6*u^8+
2861216996699140/3*u^7+37343944843007665/18*u^6+115790925300927799/27*u^5+151327723052351669/18*u^4+139919154160874066/9*u^3+457352335125595381/9+160702678767780461/6*u^2+
1122338903556212447/27*u+3196067557/9*u^19+247485358253/108*u^18+220369746229/18*u^17+1520427021667/27*u^16+2060879608048/9*u^15+2/9*u^23+16777513/108*u^22+192939269/54*u^21+
4622140187/108*u^20+7551142961023/9*u^14+25286468986270/9*u^13+234702539623237/27*u^12+75177002785708/3*u^11+609798116835341/9*u^10+4663181417105186/27*u^9)*u*x^25+108*(
8449572374778841259/27*u+1898205696572318/9*u^11+25/108*u^24+1773425621107004441/54*u^5+3453664462468926469/54*u^4+1059214428869797967/9*u^3+5455740584680732108/27*u^2+
432647929591107581/27*u^6+682643187354071/27*u^13+2035828889737523/27*u^12+15020981418524764/27*u^10+1864153/6*u^23+75039163825511089/54*u^9+178043368303673465/54*u^8+
67018337256808130/9*u^7+427488040943/3*u^17+10321065261320737963/27+3349857487/36*u^21+86755098941/108*u^20+290862682405/54*u^19+16212663883171/27*u^16+20506500741952/9*u^15+
806540107496/27*u^18+402654631/54*u^22+213238259393794/27*u^14)*u*x^26+108*(63762893957419461254/27*u+47459727187464080/27*u^11+16777303/27*u^24+13/54*u^25+6795736852184881271/
27*u^5+1461723337560575812/3*u^4+24100410127831033136/27*u^3+41249271763722688987/27*u^2+2227645384584934307/18*u^6+6028531594804346/27*u^13+5805921532112284/9*u^12+
244997819805642065/54*u^10+419431211/27*u^23+300542464593698213/27*u^9+702653959186060267/27*u^8+1567960838790253160/27*u^7+42072865444550/27*u^17+77826943776337392262/27+
97643466295/54*u^21+339684274118/27*u^20+650921291708/9*u^19+165111841899046/27*u^16+591588275693968/27*u^15+9647546214839/27*u^18+21776849693/108*u^22+1956874412461303/27*u^14)
*u*x^27+108*(482222978602732258409/27*u+784690311600145301/54*u^11+3489664549/108*u^24+134218103/108*u^25+588178017425067244649/27+52125273452289026642/27*u^5+
100359511360520975746/27*u^4+183107769613435259741/27*u^3+104168348607659270305/9*u^2+2867751940097458430/3*u^6+52427872817036146/27*u^13+49115774717538422/9*u^12+
1986860508830698591/54*u^10+2613518923/6*u^23+4797479209683216437/54*u^9+1/4*u^26+1229927159344415005/6*u^8+4072563269055131261/9*u^7+146119584010567/9*u^17+788772639056/27*u^21
+521588844346/3*u^20+23989388840413/27*u^19+1621535178416077/27*u^16+205010505138236*u^15+108135107998735/27*u^18+109404266866/27*u^22+17592345855170846/27*u^14)*u*x^28+108*(
3654319522465156336438/27*u+3221751848279417678/27*u^11+8444534635/9*u^24+1207960223/18*u^25+4454407600151505824566/27+400151655665151913252/27*u^5+766616904794131813505/27*u^4+
1393498476535079871076/27*u^3+2372008466176074589901/27*u^2+199399217954034536866/27*u^6+450200886444301012/27*u^13+2469782396866423997/54*u^12+16038464845214048977/54*u^10+
244142096312/27*u^23+19088587638130539755/27*u^9+268435859/108*u^26+43524048354998657378/27*u^8+95144186528774901584/27*u^7+4395246883069646/27*u^17+11210285347504/27*u^21+
19729686277091/9*u^20+275459258895140/27*u^19+572807911602998*u^16+50650503791767072/27*u^15+1152176707222681/27*u^18+1821687157024/27*u^22+7/27*u^27+155506245583438610/27*u^14)
*u*x^29+108*(9248297084729193568478/9*u+8769063296949931315/9*u^11+180903147038/9*u^24+6047255285/3*u^25+29/108*u^28+33799474943774797568666/27+1024814891971863907583/9*u^5+
651479232300231209113/3*u^4+3540464674773182594746/9*u^3+6011996014045069168588/9*u^2+1540961166604170540668/27*u^6+7650440008456709189/54*u^13+20537447590203799649/54*u^12+
21494791893740045228/9*u^10+1395361162886/9*u^23+5612316773800624786*u^9+3758097499/27*u^26+341821527903730776502/27*u^8+82291605071042621080/3*u^7+42722376525692878/27*u^17+
48328255033135/9*u^21+695903261477917/27*u^20+3000256598738518/27*u^19+144023381758608446/27*u^16+455035866652729552/27*u^15+3930250035487364/9*u^18+26606652909256/27*u^22+
134217836/27*u^27+1355437625261588996/27*u^14)*u*x^30+108*(7/108*u^6+17/12*u^5+839/108*u^4+923/36*u^3+6665/108*u^2+12341/108*u+16061/108)*u*x^8+108*(647/27+1/18*u^5+41/54*u^4+91
/27*u^3+499/54*u^2+163/9*u)*u*x^7+108*(5/108*u^4+11/27*u^3+38/27*u^2+163/54*u+221/54)*u*x^6+108*(1/27*u^3+29/54*u+41/54+23/108*u^2)*u*x^5+108*(1/36*u^2+11/108*u+17/108)*u*x^4:

knownH := x+(u+2)*x^2+(u^2+4*u+6)*x^3+(u^3+8*u^2+18*u+24)*x^4+(u^4+16*u^3+50*u^2+92*u+116)*x^5+(u^5+32*u^4+130*u^3+308*u^2+516*u+632)*x^6+(u^6+64*u^5+322*u^4+932*u^3+1940*u^2+3088*u+3720)
*x^7+(u^7+128*u^6+770*u^5+2628*u^4+6484*u^3+12544*u^2+19352*u+23072)*x^8+(u^8+256*u^7+1794*u^6+7044*u^5+19988*u^4+44960*u^3+83032*u^2+125456*u+148528)*x^9+(u^9+512*u^8+4098*u^7+
18180*u^6+58132*u^5+147936*u^4+313368*u^3+560560*u^2+834544*u+983072)*x^10+(u^10+1024*u^9+9218*u^8+45572*u^7+161812*u^6+457568*u^5+1083672*u^4+2201072*u^3+3847088*u^2+5664704*u+
6647776)*x^11+(u^11+2048*u^10+20482*u^9+111620*u^8+435220*u^7+1350240*u^6+3516952*u^5+7915376*u^4+15586480*u^3+26767360*u^2+39079840*u+45727616)*x^12+(u^12+4096*u^11+45058*u^10+
268292*u^9+1138708*u^8+3839072*u^7+10872344*u^6+26699376*u^5+57849264*u^4+111235456*u^3+188412064*u^2+273219520*u+318947136)*x^13+(u^13+8192*u^12+98306*u^11+634884*u^10+2912276*
u^9+10590304*u^8+32334360*u^7+85729392*u^6+201404848*u^5+423727232*u^4+799568288*u^3+1339359552*u^2+1931526208*u+2250473344)*x^14+(u^14+16384*u^13+212994*u^12+1482756*u^11+
7307284*u^10+28487776*u^9+93155864*u^8+264610928*u^7+667397552*u^6+1514703488*u^5+3112856992*u^4+5784928320*u^3+9602253120*u^2+13784252672*u+16034726016)*x^15+(u^15+32768*u^14+
458754*u^13+3424260*u^12+18038804*u^11+75014240*u^10+261325336*u^9+790543472*u^8+2125315504*u^7+5154573952*u^6+11379304864*u^5+22942513728*u^4+42101292352*u^3+69350850560*u^2+
99169829248*u+115204555264)*x^16+(u^16+65536*u^15+983042*u^14+7831556*u^13+43909140*u^12+193937504*u^11+716587544*u^10+2297670768*u^9+6548278704*u^8+16857278080*u^7+39614904736*
u^6+85493284416*u^5+169650141504*u^4+308032895488*u^3+504122080640*u^2+718496465152*u+833701020416)*x^17+(u^17+131072*u^16+2097154*u^15+17760260*u^14+105578516*u^13+493453408*u^
12+1926627864*u^11+6521965680*u^10+19618500016*u^9+53332907648*u^8+132561734048*u^7+303541655104*u^6+642796210496*u^5+1258543054336*u^4+2264536742272*u^3+3685494946560*u^2+
5237692432128*u+6071393452544)*x^18+(u^18+262144*u^17+4456450*u^16+39976964*u^15+251133972*u^14+1238040672*u^13+5091295768*u^12+18135223408*u^11+57372200368*u^10+164037867136*u^
9+429160352160*u^8+1036237014592*u^7+2321783707968*u^6+4838550869504*u^5+9365373880704*u^4+16720329047808*u^3+27080509356800*u^2+38389595241472*u+44460988694016)*x^19+(u^19+
524288*u^18+9437186*u^17+89391108*u^16+591659028*u^15+3067740256*u^14+13250331160*u^13+49520774256*u^12+164265151920*u^11+492340737664*u^10+1350660458912*u^9+3423127840320*u^8+
8066649528640*u^7+17743432320512*u^6+36471929608576*u^5+69896552978176*u^4+123942367136512*u^3+199887856599040*u^2+282738440534528*u+327199429228544)*x^20+(u^20+1048576*u^19+
19922946*u^18+198705156*u^17+1382023188*u^16+7517503584*u^15+34018165272*u^14+133059710064*u^13+461589990832*u^12+1446271317632*u^11+4147591252384*u^10+10993840285248*u^9+
27127093614912*u^8+62613639308800*u^7+135555248052608*u^6+275332319282944*u^5+523101849000704*u^4+922043861178368*u^3+1481449348794880*u^2+2091387218557952*u+2418586647786496)*x
^21+(u^21+2097152*u^20+41943042*u^19+439353348*u^18+3203399700*u^17+18238406752*u^16+86274736664*u^15+352394153072*u^14+1275574111664*u^13+4168116598400*u^12+12463298120096*u^11
+34450972042816*u^10+88705113545024*u^9+213932073215488*u^8+485040318847360*u^7+1035688922687232*u^6+2081777416133376*u^5+3925031437469696*u^4+6881858741606912*u^3+
11020172190028800*u^2+15530146056373248*u+17948732704159744)*x^22+(u^22+4194304*u^21+88080386*u^20+966787076*u^19+7373586452*u^18+43850399840*u^17+216399872536*u^16+921188174960
*u^15+3472336375216*u^14+11808569423488*u^13+36735164680608*u^12+105637102118464*u^11+283047283480896*u^10+710911110964736*u^9+1680989498186112*u^8+3752351308834560*u^7+
7915790936546048*u^6+15765020110465024*u^5+29522666200226304*u^4+51518549591589888*u^3+82251642275107840*u^2+115730521035640832*u+133679253739800576)*x^23+(u^23+8388608*u^22+
184549378*u^21+2118123524*u^20+16865296404*u^19+104566095968*u^18+537365840408*u^17+2379742186608*u^16+9324414913968*u^15+32941553612416*u^14+106411881990560*u^13+
317686079579712*u^12+883780600813888*u^11+2305602503796224*u^10+5667579249695104*u^9+13172265832638208*u^8+29003732501175040*u^7+60532939021084672*u^6+119572200028084736*u^5+
222564838222570496*u^4+386740923343557632*u^3+615783378767052800*u^2+865193153542494208*u+998872407282294784)*x^24+(u^24+16777216*u^23+385875970*u^22+4622123012*u^21+38352715796
*u^20+247484907616*u^19+1322216587800*u^18+6081700957296*u^17+24730530762160*u^16+90613637838464*u^15+303437400836512*u^14+938809553348160*u^13+2706370709248320*u^12+
7317575397893632*u^11+18652731646810496*u^10+44997247277360896*u^9+103004597075155712*u^8+224069641416304640*u^7+463207970079021568*u^6+908293185535468544*u^5+
1681447832793355264*u^4+2910596003679674368*u^3+4623033578060503040*u^2+6487099138885292032*u+7485971546167586816)*x^25+(u^25+33554432*u^24+805306370*u^23+10049552388*u^22+
86754983956*u^21+581724799072*u^20+3226157974040*u^19+15389559884912*u^18+64850621386160*u^17+246077896914560*u^16+852952697604512*u^15+2730571797653056*u^14+8143313170422080*u^
13+22778463647262208*u^12+60083924690409856*u^11+150078403210405632*u^10+356087482156161792*u^9+804225931287750656*u^8+1730635800052341248*u^7+3547177710134584320*u^6+
6909746176292066304*u^5+12728519597003628544*u^4+21956638020420474880*u^3+34797157044451258368*u^2+48770227729504137216*u+56256199275671724032)*x^26+(u^26+67108864*u^25+
1677721602*u^24+21776826372*u^23+195286794260*u^22+1358736392288*u^21+7811052339736*u^20+38590172105840*u^19+168291414855088*u^18+660447208535680*u^17+2366352602761632*u^16+
7827496191419968*u^15+24114122486536512*u^14+69671049462113792*u^13+189838896592460160*u^12+489995686978545408*u^11+1202170536086313728*u^10+2810621564960794624*u^9+
6271887093672024576*u^8+13366198052952499200*u^7+27185363206107403264*u^6+52639983813466873856*u^5+96535311121603663872*u^4+165995945956766380032*u^3+262537529008492359680*u^2+
367563956013668220928*u+423820155289339944960)*x^27+(u^27+134217728*u^26+3489660930*u^25+47043313668*u^24+437616902164*u^23+3155089686624*u^22+18777194365464*u^21+95957538573424
*u^20+432540368260528*u^19+1753434785183360*u^18+6486139989723552*u^17+22141132365915712*u^16+70369377293261120*u^15+209711475898541568*u^14+589389266832988544*u^13+
1569380624755353344*u^12+3973721581723425536*u^11+9594963877943994368*u^10+22138731993894590976*u^9+48871083638810895360*u^8+103241482851596473344*u^7+208519031891882434560*u^6+
401571705402385602560*u^5+733429918062178562048*u^4+1257506103671880986624*u^3+1985148044153049841664*u^2+2776532155456058007552*u+3200352310745397952512)*x^28+(u^28+268435456*u
^27+7247757314*u^26+101334384644*u^25+976568188948*u^24+7286747562080*u^23+44841136292376*u^22+236756213435504*u^21+1101836949933488*u^20+4608706520151680*u^19+17580986498615712
*u^18+61863251223799360*u^17+202602005764593984*u^16+622024957242729984*u^15+1800803488658233728*u^14+4939564722134214400*u^13+12887007770376510208*u^12+32076934692563478528*u^
11+76354392608959207936*u^10+174096515425592304640*u^9+380579153929356022784*u^8+797614799126473105408*u^7+1600740261198540150784*u^6+3067466418069157474304*u^5+
5581479753005637152768*u^4+9544289869765569249280*u^3+15041097981402013540352*u^2+21017982447603469500416*u+24218334758348867452928)*x^29+(u^29+536870912*u^28+15032385538*u^27+
217701154820*u^26+2170837532692*u^25+16744332656736*u^24+106426605240856*u^23+579939032108144*u^22+2783612931952048*u^21+12001025972106880*u^20+47162998968355232*u^19+
170889501409306176*u^18+576093512892766528*u^17+1820143427059279360*u^16+5421750402125273472*u^15+15300879830358976256*u^14+41074895255907441408*u^13+105228763807333378048*u^12+
257937542953858341376*u^11+606130529344054256640*u^10+1367288510003337073664*u^9+2962515689669635497984*u^8+6163978263334011639808*u^7+12298777420218586787840*u^6+
23460738053822578798592*u^5+42541831821807549710336*u^4+72567771585335905067008*u^3+114179916325253504122880*u^2+159416233531205841076224*u+183634568289554708529152)*x^30:
\end{lstlisting}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{series} (\mathit{subs} (\{\mathit{Cx1} =\mathit{subs} (u =1,\mathit{knownC}),\mathit{Hx1} =\mathit{subs} (u =1,\mathit{knownH})\},\mathit{poss1}),x ,40) $}

% \mapleresult
\begin{dmath}\label{(20)}
7825352008549467248813597 x^{31}-26400099623526437042868665 x^{32}+49748120832505414249409412 x^{33}+178512812456673652234628216 x^{34}+1102677336134614596424073946 x^{35}+7574742227008772053960734316 x^{36}+51776685679776930442389402208 x^{37}+355035402174837270111769272008 x^{38}+2441323675505092350943577926846 x^{39}+\mathrm{O}\! \left(x^{40}\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \,\mathit{series} (\mathit{subs} (\{\mathit{Cx1} =\mathit{subs} (u =1,\mathit{knownC}),\mathit{Hx1} =\mathit{subs} (u =1,\mathit{knownH})\},\mathit{poss2}),x ,21) $}

% \mapleresult
\begin{dmath}\label{(21)}
2-27 x +143 x^{2}-373 x^{3}+471 x^{4}-142 x^{5}-256 x^{6}+446 x^{7}+1136 x^{8}+8282 x^{9}+58740 x^{10}+419758 x^{11}+3021276 x^{12}+21885036 x^{13}+159429920 x^{14}+1167369484 x^{15}+8587161800 x^{16}+63432089882 x^{17}+470353988796 x^{18}+3499893261694 x^{19}+26126011379100 x^{20}+\mathrm{O}\! \left(x^{21}\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,therefore\,poss1\,is\,the\,correct\,factor\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \textit{new\_eq3} \coloneqq \mathit{poss1}  $}

% \mapleresult
\begin{dmath}\label{(22)}
\textit{new\_eq3} \coloneqq 4 \mathit{Cx1}^{4} x^{6}+16 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{6}+24 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{6}+16 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{6}+4 \mathit{Hx1}^{4} x^{6}-8 \mathit{Cx1}^{4} x^{5}-32 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{5}-48 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{5}-32 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{5}-8 \mathit{Hx1}^{4} x^{5}+8 \mathit{Cx1}^{4} x^{4}+32 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{4}+48 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{4}+32 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{4}+8 \mathit{Hx1}^{4} x^{4}-4 \mathit{Cx1}^{4} x^{3}-16 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{3}+12 \mathit{Cx1}^{3} x^{4}-24 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{3}+36 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{4}+24 \mathit{Cx1}^{2} x^{5}-16 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{3}+36 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{4}+48 \mathit{Cx1} \mathit{Hx1} \,x^{5}-4 \mathit{Hx1}^{4} x^{3}+12 \mathit{Hx1}^{3} x^{4}+24 \mathit{Hx1}^{2} x^{5}+\mathit{Cx1}^{4} x^{2}+4 \mathit{Cx1}^{3} \mathit{Hx1} \,x^{2}-16 \mathit{Cx1}^{3} x^{3}+6 \mathit{Cx1}^{2} \mathit{Hx1}^{2} x^{2}-48 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{3}-36 \mathit{Cx1}^{2} x^{4}+4 \mathit{Cx1} \,\mathit{Hx1}^{3} x^{2}-48 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{3}-72 \mathit{Cx1} \mathit{Hx1} \,x^{4}+\mathit{Hx1}^{4} x^{2}-16 \mathit{Hx1}^{3} x^{3}-36 \mathit{Hx1}^{2} x^{4}+10 \mathit{Cx1}^{3} x^{2}+30 \mathit{Cx1}^{2} \mathit{Hx1} \,x^{2}+26 \mathit{Cx1}^{2} x^{3}+30 \mathit{Cx1} \,\mathit{Hx1}^{2} x^{2}+52 \mathit{Cx1} \mathit{Hx1} \,x^{3}+10 \mathit{Hx1}^{3} x^{2}+26 \mathit{Hx1}^{2} x^{3}-2 \mathit{Cx1}^{3} x -6 \mathit{Cx1}^{2} \mathit{Hx1} x +\mathit{Cx1}^{2} x^{2}-6 \mathit{Cx1} \,\mathit{Hx1}^{2} x +2 \mathit{Cx1} \mathit{Hx1} \,x^{2}+36 \mathit{Cx1} \,x^{3}-2 \mathit{Hx1}^{3} x +\mathit{Hx1}^{2} x^{2}+36 \mathit{Hx1} \,x^{3}+4 x^{4}-5 \mathit{Cx1}^{2} x -10 \mathit{Cx1} \mathit{Hx1} x -30 \mathit{Cx1} \,x^{2}-5 \mathit{Hx1}^{2} x -30 \mathit{Hx1} \,x^{2}+8 x^{3}+\mathit{Cx1}^{2}+2 \mathit{Cx1} \mathit{Hx1} +9 \mathit{Cx1} x +\mathit{Hx1}^{2}+9 \mathit{Hx1} x -6 x^{2}-\mathit{Cx1} -\mathit{Hx1} +x 
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{eqs} \coloneqq \mathit{eqs} \,\mathrm{union}\,\{\textit{new\_eq3} \}\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathrm{PI}\coloneqq \mathit{PolynomialIdeal} (\mathit{eqs} ,\mathit{parameters} =\{x ,u \})\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{HilbertDimension} (\mathrm{PI}) $}

% \mapleresult
\begin{dmath}\label{(23)}
1
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{Bans} \coloneqq \mathit{factor} (\mathit{Generators} (\mathit{EliminationIdeal} (\mathrm{PI},\{\mathit{Bx1} \}))[1]) $}

% \mapleresult
\begin{dmath}\label{(24)}
\mathit{Bans} \coloneqq \left(16 \mathit{Bx1}^{4} x^{6}-32 \mathit{Bx1}^{4} x^{5}-128 \mathit{Bx1}^{3} x^{6}+32 \mathit{Bx1}^{4} x^{4}+256 \mathit{Bx1}^{3} x^{5}+384 \mathit{Bx1}^{2} x^{6}-16 \mathit{Bx1}^{4} x^{3}-264 \mathit{Bx1}^{3} x^{4}-736 \mathit{Bx1}^{2} x^{5}-512 \mathit{Bx1} \,x^{6}+4 \mathit{Bx1}^{4} x^{2}+152 \mathit{Bx1}^{3} x^{3}+744 \mathit{Bx1}^{2} x^{4}+896 \mathit{Bx1} \,x^{5}+256 x^{6}-52 \mathit{Bx1}^{3} x^{2}-444 \mathit{Bx1}^{2} x^{3}-832 \mathit{Bx1} \,x^{4}-384 x^{5}+8 \mathit{Bx1}^{3} x +169 \mathit{Bx1}^{2} x^{2}+456 \mathit{Bx1} \,x^{3}+304 x^{4}-38 \mathit{Bx1}^{2} x -154 \mathit{Bx1} \,x^{2}-136 x^{3}+4 \mathit{Bx1}^{2}+29 \mathit{Bx1} x +29 x^{2}-2 \mathit{Bx1} -2 x \right) \left(16 \mathit{Bx1}^{4} x^{7}-32 \mathit{Bx1}^{4} x^{6}-128 \mathit{Bx1}^{3} x^{7}+32 \mathit{Bx1}^{4} x^{5}+256 \mathit{Bx1}^{3} x^{6}+320 \mathit{Bx1}^{2} x^{7}-16 \mathit{Bx1}^{4} x^{4}-264 \mathit{Bx1}^{3} x^{5}-608 \mathit{Bx1}^{2} x^{6}-256 \mathit{Bx1} \,x^{7}+4 \mathit{Bx1}^{4} x^{3}+152 \mathit{Bx1}^{3} x^{4}+620 \mathit{Bx1}^{2} x^{5}+384 \mathit{Bx1} \,x^{6}+64 x^{7}-52 \mathit{Bx1}^{3} x^{3}-388 \mathit{Bx1}^{2} x^{4}-288 \mathit{Bx1} \,x^{5}-32 x^{6}+8 \mathit{Bx1}^{3} x^{2}+161 \mathit{Bx1}^{2} x^{3}+140 \mathit{Bx1} \,x^{4}-108 x^{5}-42 \mathit{Bx1}^{2} x^{2}-54 \mathit{Bx1} \,x^{3}+184 x^{4}+5 \mathit{Bx1}^{2} x +25 \mathit{Bx1} \,x^{2}-138 x^{3}-8 \mathit{Bx1} x +57 x^{2}+\mathit{Bx1} -12 x +1\right) \left(4 \mathit{Bx1}^{4} x^{6}-8 \mathit{Bx1}^{4} x^{5}+8 \mathit{Bx1}^{4} x^{4}+12 \mathit{Bx1}^{3} x^{5}-4 \mathit{Bx1}^{4} x^{3}-28 \mathit{Bx1}^{3} x^{4}+12 \mathit{Bx1}^{2} x^{5}+\mathit{Bx1}^{4} x^{2}+26 \mathit{Bx1}^{3} x^{3}-5 \mathit{Bx1}^{2} x^{4}-12 \mathit{Bx1}^{3} x^{2}-16 \mathit{Bx1}^{2} x^{3}+18 \mathit{Bx1} \,x^{4}+2 \mathit{Bx1}^{3} x +21 \mathit{Bx1}^{2} x^{2}-27 \mathit{Bx1} \,x^{3}+x^{4}-8 \mathit{Bx1}^{2} x +10 \mathit{Bx1} \,x^{2}+\mathit{Bx1}^{2}-\mathit{Bx1} x \right) \left(16 \mathit{Bx1}^{4} x^{7}-32 \mathit{Bx1}^{4} x^{6}+32 \mathit{Bx1}^{4} x^{5}+48 \mathit{Bx1}^{3} x^{6}-64 \mathit{Bx1}^{2} x^{7}-16 \mathit{Bx1}^{4} x^{4}-112 \mathit{Bx1}^{3} x^{5}+176 \mathit{Bx1}^{2} x^{6}+4 \mathit{Bx1}^{4} x^{3}+104 \mathit{Bx1}^{3} x^{4}-144 \mathit{Bx1}^{2} x^{5}-32 \mathit{Bx1} \,x^{6}+64 x^{7}-48 \mathit{Bx1}^{3} x^{3}-8 \mathit{Bx1}^{2} x^{4}+208 \mathit{Bx1} \,x^{5}-128 x^{6}+8 \mathit{Bx1}^{3} x^{2}+76 \mathit{Bx1}^{2} x^{3}-252 \mathit{Bx1} \,x^{4}+192 x^{5}-36 \mathit{Bx1}^{2} x^{2}+108 \mathit{Bx1} \,x^{3}-84 x^{4}+5 \mathit{Bx1}^{2} x -6 \mathit{Bx1} \,x^{2}-37 x^{3}-6 \mathit{Bx1} x +40 x^{2}+\mathit{Bx1} -11 x +1\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,we\,need\,to\,determine\,which\,factor\,of\,Bans\,is\,the\,correct\,minimal\,polynomial\,for\,B(x,1)\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{qq} \coloneqq \mathit{sort} (\mathit{factors} (\mathit{Bans})[2]) $}

% \mapleresult
\begin{dmath}\label{(25)}
\mathit{qq} \coloneqq \left[\left[\mathit{Bx1}^{4} x^{6}-2 \mathit{Bx1}^{4} x^{5}+2 \mathit{Bx1}^{4} x^{4}+3 \mathit{Bx1}^{3} x^{5}-\mathit{Bx1}^{4} x^{3}-7 \mathit{Bx1}^{3} x^{4}+3 \mathit{Bx1}^{2} x^{5}+\frac{1}{4} \mathit{Bx1}^{4} x^{2}+\frac{13}{2} \mathit{Bx1}^{3} x^{3}-\frac{5}{4} \mathit{Bx1}^{2} x^{4}-3 \mathit{Bx1}^{3} x^{2}-4 \mathit{Bx1}^{2} x^{3}+\frac{9}{2} \mathit{Bx1} \,x^{4}+\frac{1}{2} \mathit{Bx1}^{3} x +\frac{21}{4} \mathit{Bx1}^{2} x^{2}-\frac{27}{4} \mathit{Bx1} \,x^{3}+\frac{1}{4} x^{4}-2 \mathit{Bx1}^{2} x +\frac{5}{2} \mathit{Bx1} \,x^{2}+\frac{1}{4} \mathit{Bx1}^{2}-\frac{1}{4} \mathit{Bx1} x ,1\right],\left[-\frac{1}{8} x -\frac{77}{8} \mathit{Bx1} \,x^{2}-\frac{17}{2} x^{3}+16 x^{6}-24 x^{5}-\frac{1}{8} \mathit{Bx1} +\frac{29}{16} \mathit{Bx1} x +\frac{29}{16} x^{2}+\frac{1}{4} \mathit{Bx1}^{4} x^{2}+\frac{1}{4} \mathit{Bx1}^{2}+19 x^{4}+\mathit{Bx1}^{4} x^{6}-2 \mathit{Bx1}^{4} x^{5}-8 \mathit{Bx1}^{3} x^{6}+2 \mathit{Bx1}^{4} x^{4}+16 \mathit{Bx1}^{3} x^{5}+24 \mathit{Bx1}^{2} x^{6}-\mathit{Bx1}^{4} x^{3}-\frac{33}{2} \mathit{Bx1}^{3} x^{4}-46 \mathit{Bx1}^{2} x^{5}-32 \mathit{Bx1} \,x^{6}+\frac{19}{2} \mathit{Bx1}^{3} x^{3}+\frac{93}{2} \mathit{Bx1}^{2} x^{4}+56 \mathit{Bx1} \,x^{5}-\frac{13}{4} \mathit{Bx1}^{3} x^{2}-\frac{111}{4} \mathit{Bx1}^{2} x^{3}-52 \mathit{Bx1} \,x^{4}+\frac{1}{2} \mathit{Bx1}^{3} x +\frac{169}{16} \mathit{Bx1}^{2} x^{2}+\frac{57}{2} \mathit{Bx1} \,x^{3}-\frac{19}{8} \mathit{Bx1}^{2} x ,1\right],\left[-\frac{11}{16} x +4 x^{7}-\frac{3}{8} \mathit{Bx1} \,x^{2}-\frac{37}{16} x^{3}-8 x^{6}+12 x^{5}+\frac{1}{16} \mathit{Bx1} -\frac{3}{8} \mathit{Bx1} x +\frac{5}{2} x^{2}+\frac{1}{16}-\frac{21}{4} x^{4}+\mathit{Bx1}^{4} x^{7}-2 \mathit{Bx1}^{4} x^{6}+2 \mathit{Bx1}^{4} x^{5}+3 \mathit{Bx1}^{3} x^{6}-4 \mathit{Bx1}^{2} x^{7}-\mathit{Bx1}^{4} x^{4}-7 \mathit{Bx1}^{3} x^{5}+11 \mathit{Bx1}^{2} x^{6}+\frac{1}{4} \mathit{Bx1}^{4} x^{3}+\frac{13}{2} \mathit{Bx1}^{3} x^{4}-9 \mathit{Bx1}^{2} x^{5}-2 \mathit{Bx1} \,x^{6}-3 \mathit{Bx1}^{3} x^{3}-\frac{1}{2} \mathit{Bx1}^{2} x^{4}+13 \mathit{Bx1} \,x^{5}+\frac{1}{2} \mathit{Bx1}^{3} x^{2}+\frac{19}{4} \mathit{Bx1}^{2} x^{3}-\frac{63}{4} \mathit{Bx1} \,x^{4}-\frac{9}{4} \mathit{Bx1}^{2} x^{2}+\frac{27}{4} \mathit{Bx1} \,x^{3}+\frac{5}{16} \mathit{Bx1}^{2} x ,1\right],\left[-\frac{3}{4} x +4 x^{7}+\frac{25}{16} \mathit{Bx1} \,x^{2}-\frac{69}{8} x^{3}-2 x^{6}-\frac{27}{4} x^{5}+\frac{1}{16} \mathit{Bx1} -\frac{1}{2} \mathit{Bx1} x +\frac{57}{16} x^{2}+\frac{1}{16}+\frac{23}{2} x^{4}+\mathit{Bx1}^{4} x^{7}-2 \mathit{Bx1}^{4} x^{6}-8 \mathit{Bx1}^{3} x^{7}+2 \mathit{Bx1}^{4} x^{5}+16 \mathit{Bx1}^{3} x^{6}+20 \mathit{Bx1}^{2} x^{7}-\mathit{Bx1}^{4} x^{4}-\frac{33}{2} \mathit{Bx1}^{3} x^{5}-38 \mathit{Bx1}^{2} x^{6}-16 \mathit{Bx1} \,x^{7}+\frac{1}{4} \mathit{Bx1}^{4} x^{3}+\frac{19}{2} \mathit{Bx1}^{3} x^{4}+\frac{155}{4} \mathit{Bx1}^{2} x^{5}+24 \mathit{Bx1} \,x^{6}-\frac{13}{4} \mathit{Bx1}^{3} x^{3}-\frac{97}{4} \mathit{Bx1}^{2} x^{4}-18 \mathit{Bx1} \,x^{5}+\frac{1}{2} \mathit{Bx1}^{3} x^{2}+\frac{161}{16} \mathit{Bx1}^{2} x^{3}+\frac{35}{4} \mathit{Bx1} \,x^{4}-\frac{21}{8} \mathit{Bx1}^{2} x^{2}-\frac{27}{8} \mathit{Bx1} \,x^{3}+\frac{5}{16} \mathit{Bx1}^{2} x ,1\right]\right]
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{numer} (\mathit{qq} [1][1]) $}

% \mapleresult
\begin{dmath}\label{(26)}
4 \mathit{Bx1}^{4} x^{6}-8 \mathit{Bx1}^{4} x^{5}+8 \mathit{Bx1}^{4} x^{4}+12 \mathit{Bx1}^{3} x^{5}-4 \mathit{Bx1}^{4} x^{3}-28 \mathit{Bx1}^{3} x^{4}+12 \mathit{Bx1}^{2} x^{5}+\mathit{Bx1}^{4} x^{2}+26 \mathit{Bx1}^{3} x^{3}-5 \mathit{Bx1}^{2} x^{4}-12 \mathit{Bx1}^{3} x^{2}-16 \mathit{Bx1}^{2} x^{3}+18 \mathit{Bx1} \,x^{4}+2 \mathit{Bx1}^{3} x +21 \mathit{Bx1}^{2} x^{2}-27 \mathit{Bx1} \,x^{3}+x^{4}-8 \mathit{Bx1}^{2} x +10 \mathit{Bx1} \,x^{2}+\mathit{Bx1}^{2}-\mathit{Bx1} x 
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{algcurves} [\mathit{puiseux}](\mathit{numer} (\mathit{qq} [1][1]),x =0,\mathit{Bx1} ,6) $}

% \mapleresult
\begin{dmath}\label{(27)}
\left\{\frac{74 x^{6}+10 x^{5}+x^{4}}{x},\frac{-170 x^{6}-46 x^{5}-13 x^{4}-2 x^{3}+x^{2}}{x},\frac{-86 x^{6}-18 x^{5}-3 x^{4}+2 x^{3}+3 x^{2}+2 x -1}{x},\frac{158 x^{6}+38 x^{5}+11 x^{4}+4 x^{3}+2 x^{2}+2 x -1}{x}\right\}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,this\,looks\,correct\,(first\,puiseux\,series\,is\,a\,power\,series\,with\,nonnegative\,coefficients)\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,we\,still\,have\,to\,rule\,out\,the\,other\,factors\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{algcurves} [\mathit{puiseux}](\mathit{numer} (\mathit{qq} [2][1]),x =0,\mathit{Bx1} ,6) $}

% \mapleresult
\begin{dmath}\label{(28)}
\left\{\frac{-1-274 x^{6}-44 x^{5}-7 x^{4}-x^{3}+\frac{5}{2} x}{x},\frac{-358 x^{6}-72 x^{5}-17 x^{4}-5 x^{3}-2 x^{2}+\frac{1}{2} x}{x},\frac{278 x^{6}+50 x^{5}+11 x^{4}+2 x^{3}-x^{2}}{x},\frac{362 x^{6}+78 x^{5}+21 x^{4}+6 x^{3}+x^{2}+2 x -1}{x}\right\}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,nope}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{algcurves} [\mathit{puiseux}](\mathit{numer} (\mathit{qq} [3][1]),x =0,\mathit{Bx1} ,6) $}

% \mapleresult
\begin{dmath}\label{(29)}
\left\{\frac{-\frac{1}{2}-864 x^{6}-142 x^{5}-24 x^{4}-2 x^{3}+2 x^{2}}{x},\frac{-\frac{1}{2}+608 x^{6}+78 x^{5}+8 x^{4}+2 x^{3}+2 x^{2}+2 x}{x},\frac{-662 x^{6}-100 x^{5}-15 x^{4}-2 x^{3}-x}{x},\frac{894 x^{6}+148 x^{5}+27 x^{4}+6 x^{3}+2 x^{2}+3 x -1}{x}\right\}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,nope}  $}

\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \,\mathit{algcurves} [\mathit{puiseux}](\mathit{numer} (\mathit{qq} [4][1]),x =0,\mathit{Bx1} ,6) $}

% \mapleresult
\begin{dmath}\label{(30)}
\left\{\frac{-\frac{1}{2}-1052 x^{6}-168 x^{5}-28 x^{4}-5 x^{3}-x^{2}+\frac{1}{2} x}{x},\frac{-\frac{1}{2}+420 x^{6}+52 x^{5}+4 x^{4}-x^{3}-x^{2}+\frac{5}{2} x}{x},\frac{-458 x^{6}-60 x^{5}-5 x^{4}-x^{2}-x}{x},\frac{1098 x^{6}+188 x^{5}+37 x^{4}+8 x^{3}+x^{2}+3 x -1}{x}\right\}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,nope}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{Bans} \coloneqq \mathit{numer} (\mathit{qq} [1][1]) $}

% \mapleresult
\begin{dmath}\label{(31)}
\mathit{Bans} \coloneqq 4 \mathit{Bx1}^{4} x^{6}-8 \mathit{Bx1}^{4} x^{5}+8 \mathit{Bx1}^{4} x^{4}+12 \mathit{Bx1}^{3} x^{5}-4 \mathit{Bx1}^{4} x^{3}-28 \mathit{Bx1}^{3} x^{4}+12 \mathit{Bx1}^{2} x^{5}+\mathit{Bx1}^{4} x^{2}+26 \mathit{Bx1}^{3} x^{3}-5 \mathit{Bx1}^{2} x^{4}-12 \mathit{Bx1}^{3} x^{2}-16 \mathit{Bx1}^{2} x^{3}+18 \mathit{Bx1} \,x^{4}+2 \mathit{Bx1}^{3} x +21 \mathit{Bx1}^{2} x^{2}-27 \mathit{Bx1} \,x^{3}+x^{4}-8 \mathit{Bx1}^{2} x +10 \mathit{Bx1} \,x^{2}+\mathit{Bx1}^{2}-\mathit{Bx1} x 
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{Aans} \coloneqq \mathit{Generators} (\mathit{EliminationIdeal} (\mathrm{PI},\{\mathit{Ax1} \}))[1] $}

% \mapleresult
\begin{dmath}\label{(32)}
\mathit{Aans} \coloneqq \mathit{Ax1}^{2} x -\mathit{Ax1} +1
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \textit{final\_ans\_factors} \coloneqq \mathit{eliminate} ([\mathit{Qx1} -(\mathit{Ax1} +\mathit{Bx1}),\mathit{Aans} ,\mathit{Bans}],[\mathit{Ax1} ,\mathit{Bx1}])[2][1] $}

% \mapleresult
\begin{dmath}\label{(33)}
\textit{final\_ans\_factors} \coloneqq \left(4 \mathit{Qx1}^{4} x^{8}-8 \mathit{Qx1}^{4} x^{7}+8 \mathit{Qx1}^{4} x^{6}+4 \mathit{Qx1}^{3} x^{7}-4 \mathit{Qx1}^{4} x^{5}-12 \mathit{Qx1}^{3} x^{6}+36 \mathit{Qx1}^{2} x^{7}+\mathit{Qx1}^{4} x^{4}+10 \mathit{Qx1}^{3} x^{5}-71 \mathit{Qx1}^{2} x^{6}-4 \mathit{Qx1}^{3} x^{4}+74 \mathit{Qx1}^{2} x^{5}+18 \mathit{Qx1} \,x^{6}-42 \mathit{Qx1}^{2} x^{4}-54 \mathit{Qx1} \,x^{5}+49 x^{6}+16 \mathit{Qx1}^{2} x^{3}+48 \mathit{Qx1} \,x^{4}-150 x^{5}-2 \mathit{Qx1}^{2} x^{2}-26 \mathit{Qx1} \,x^{3}+188 x^{4}+4 \mathit{Qx1} \,x^{2}-126 x^{3}+54 x^{2}-12 x +1\right) \left(2 \mathit{Qx1}^{2} x^{2}-2 \mathit{Qx1}^{2} x +\mathit{Qx1}^{2}+\mathit{Qx1} x -2 \mathit{Qx1} +x +1\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,again,\,two\,factors,\,must\,decide\,which\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{poss1} \coloneqq 4 \mathit{Qx1}^{4} x^{8}-8 \mathit{Qx1}^{4} x^{7}+8 \mathit{Qx1}^{4} x^{6}+4 \mathit{Qx1}^{3} x^{7}-4 \mathit{Qx1}^{4} x^{5}-12 \mathit{Qx1}^{3} x^{6}+36 \mathit{Qx1}^{2} x^{7}+\mathit{Qx1}^{4} x^{4}+10 \mathit{Qx1}^{3} x^{5}-71 \mathit{Qx1}^{2} x^{6}-4 \mathit{Qx1}^{3} x^{4}+74 \mathit{Qx1}^{2} x^{5}+18 \mathit{Qx1} x^{6}-42 \mathit{Qx1}^{2} x^{4}-54 \mathit{Qx1} x^{5}+49 x^{6}+16 \mathit{Qx1}^{2} x^{3}+48 \mathit{Qx1} x^{4}-150 x^{5}-2 \mathit{Qx1}^{2} x^{2}-26 \mathit{Qx1} x^{3}+188 x^{4}+4 \mathit{Qx1} x^{2}-126 x^{3}+54 x^{2}-12\,x +1 $}

% \mapleresult
\begin{dmath}\label{(34)}
\mathit{poss1} \coloneqq 4 \mathit{Qx1}^{4} x^{8}-8 \mathit{Qx1}^{4} x^{7}+8 \mathit{Qx1}^{4} x^{6}+4 \mathit{Qx1}^{3} x^{7}-4 \mathit{Qx1}^{4} x^{5}-12 \mathit{Qx1}^{3} x^{6}+36 \mathit{Qx1}^{2} x^{7}+\mathit{Qx1}^{4} x^{4}+10 \mathit{Qx1}^{3} x^{5}-71 \mathit{Qx1}^{2} x^{6}-4 \mathit{Qx1}^{3} x^{4}+74 \mathit{Qx1}^{2} x^{5}+18 \mathit{Qx1} \,x^{6}-42 \mathit{Qx1}^{2} x^{4}-54 \mathit{Qx1} \,x^{5}+49 x^{6}+16 \mathit{Qx1}^{2} x^{3}+48 \mathit{Qx1} \,x^{4}-150 x^{5}-2 \mathit{Qx1}^{2} x^{2}-26 \mathit{Qx1} \,x^{3}+188 x^{4}+4 \mathit{Qx1} \,x^{2}-126 x^{3}+54 x^{2}-12 x +1
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{algcurves} [\mathit{puiseux}](\mathit{poss1} ,x =0,\mathit{Qx1} ,6) $}

% \mapleresult
\begin{dmath}\label{(35)}
\left\{\frac{-212 x^{6}-60 x^{5}-18 x^{4}-4 x^{3}-x +1}{x},\frac{-44 x^{6}-4 x^{5}+2 x^{4}+4 x^{3}+4 x^{2}+3 x -1}{x},\frac{32 x^{6}-4 x^{5}-4 x^{4}-2 x^{3}-x^{2}-x +1}{x},\frac{200 x^{6}+52 x^{5}+16 x^{4}+6 x^{3}+3 x^{2}+3 x -1}{x}\right\}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,no}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{poss2} \coloneqq 2 \mathit{Qx1}^{2} x^{2}-2 \mathit{Qx1}^{2} x +\mathit{Qx1}^{2}+\mathit{Qx1} x -2\,\mathit{Qx1} +x +1\colon  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \,\mathit{algcurves} [\mathit{puiseux}](\mathit{poss2} ,x =0,\mathit{Qx1} ,6) $}

% \mapleresult
\begin{dmath}\label{(36)}
\left\{-128 x^{5}-32 x^{4}-8 x^{3}+2 x +1,116 x^{5}+24 x^{4}+6 x^{3}+2 x^{2}+x +1\right\}
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,yes!}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\mapleinput
{$ \displaystyle \texttt{>\,} \textit{final\_ans} \coloneqq \mathit{collect} (\mathit{subs} (\mathit{Qx1} =F ,\mathit{poss2}),F ,\mathit{factor}) $}

% \mapleresult
\begin{dmath}\label{(37)}
\textit{final\_ans} \coloneqq \left(2 x^{2}-2 x +1\right) F^{2}+\left(x -2\right) F +x +1
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{sols} \coloneqq \mathit{sort} (\mathit{simplify} ([\mathit{solve} (\textit{final\_ans} ,F)],\mathit{symbolic})) $}

% \mapleresult
\begin{dmath}\label{(38)}
\mathit{sols} \coloneqq \left[\frac{-x \sqrt{-8 x +1}-x +2}{4 x^{2}-4 x +2},\frac{x \sqrt{-8 x +1}-x +2}{4 x^{2}-4 x +2}\right]
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{series} (\mathit{sols} [1],x ,11) $}

% \mapleresult
\begin{dmath}\label{(39)}
1+x +2 x^{2}+6 x^{3}+24 x^{4}+116 x^{5}+632 x^{6}+3720 x^{7}+23072 x^{8}+148528 x^{9}+983072 x^{10}+\mathrm{O}\! \left(x^{11}\right)
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \esnum \mathit{\,check}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{subs} (F =-\frac{x -2+\sqrt{-8 x^{3}+x^{2}}}{2 (2 x^{2}-2 x +1)},\textit{final\_ans}) $}

% \mapleresult
\begin{dmath}\label{(40)}
\frac{\left(2 x^{2}-2 x +1\right) \left(x -2+\sqrt{-8 x^{3}+x^{2}}\right)^{2}}{\left(4 x^{2}-4 x +2\right)^{2}}-\frac{\left(x -2\right) \left(x -2+\sqrt{-8 x^{3}+x^{2}}\right)}{4 x^{2}-4 x +2}+x +1
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,} \mathit{simplify} (\%) $}

% \mapleresult
\begin{dmath}\label{(41)}
0
\end{dmath}
\mapleinput
{$ \displaystyle \texttt{>\,}  $}

\mapleinput
{$ \displaystyle \texttt{>\,} \, $}

\end{document}


==> anc/maple.sty <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% <PRE>
\def\MapleNameDef $#1: #2.#3${\expandafter\gdef\csname Maple@#1\endcsname{#2}}
\def\MapleInfoDef $#1: #2 #3${\expandafter\gdef\csname Maple@#1\endcsname{#2}}
\MapleNameDef $RCSfile: maple.sty,v $
\MapleInfoDef $Revision: 1.16 $
\MapleInfoDef $Date: 2005/03/17 15:58:14 $
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\typeout{Package: \Maple@RCSfile\space \Maple@Date\space v\Maple@Revision}
\ProvidesPackage{maple}[\Maple@Date\space\Maple@RCSfile
Maple Latex Style Package -- \Maple@Date\space\Maple@RCSfile]

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Copyright (c) 1994--2005 by Waterloo Maple Inc., all rights reserved.
%
% Permission is granted to use this package without charge. It may
% be redistributed providing that it is distributed as is
% and without charge.  You may modify these macros for your own use,
% and redistribute them, subject to the following conditions.
%
% 1. The package name used for any modified version of this file is 
%    different from maple2e and the file name used is different from
%    maple2e.sty
%
% 2. You acknowledge this copyright notice and this file as the source.
%
% 3. The new file is redistributed under the same terms and conditions 
%    as indicated here, including a version of this notice modified to
%    refer to the new file and/or package name.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%
% Package:  maple2e 
%
% This package defines the latex macros used by "Export to LaTeX" 
% It makes use of several sub-packages.
% 
% mapleenv - Maple Environments used to mark mapleinput, mapleoutput,
% mapletab - Maple Macros to display tables (spreadsheets)
% mapleplots - Maple macros to display plots.
%
% See the comments in maplenv.sty for a more detailed discussion of
% the special environments such as
%
%	\begin{mapleinput} ... \end{mapleinput}
%	\begin{maplelatex} ... \end{maplelatex}
%
% and for details about macros such as
%
%	\mapleinline <status> <type> <verbatim code> <latex code>
%	\maplemultiline{ ... }
%
% which are used to control style and to embed raw Maple data.
% 
% USAGE:
%
%	To use this package, add the line  
%
%	\usepackage{maple2e} to 
%
%	your document preamble.  If you are using a specific plot
%	driver such as dvipsone, then add its name as an option as
%	in:
%
%	\usepackage[dvipsone]{maple2e}
%
%	The default option value is "dvips".
%
%	If you wish to preview your document, ignoring plots, use
%	the "noplots" option.
%
%	The only options available are precisely those needed to
%	control plotting.  Plots are handled by the standard LaTeX2e
%	graphics package and for LaTeX are restricted to postscript.
%	 
% NOTES:
%
%	It is an easy extension of this code to other plot file formats.
%	All that is needed is a new definition of \mapleplot
%	to invoke the graphics code of your choice.
%
%	To adjust the spacing around the Maple environemnts, edit
% 	change the entries in the file mapleenv.def
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
% Package Options
%
\newif\ifnoplots\noplotsfalse
\DeclareOption{noplots}{
    % \PassOptionsToPackage{dvips}{epsfig}
    \noplotstrue
}
\DeclareOption{dvips}{
    % \PassOptionsToPackage{dvips}{epsfig}
    \edef\Driver{dvips}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for dvips driver}
      \usepackage[dvips]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{dvi2ps}{
    \edef\Driver{dvi2ps}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for dvips driver}
      \usepackage[dvi2ps]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{dvilaser}{
    \edef\Driver{dvilaser}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for dvilaser driver}
      \usepackage[dvilaser]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{dvipsone}{
    \edef\Driver{dvipsone}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for dvipsone driver}
      \usepackage[dvipsone]{epsfig}
      %%% \let\mapleplot\mapleplotname %%%
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{dvitops}{
    \edef\Driver{dvitops}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for dvitops driver}
      \usepackage[dvitops]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{dviwindo}{
    \edef\Driver{dviwindo}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for dviwindo driver}
      \usepackage[dviwindo]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{emtex}{
    \edef\Driver{emtex}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for emtex driver}
      \usepackage[emtex]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{pubps}{
    \edef\Driver{pubps}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for pubps driver}
      \usepackage[pubps]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{textures}{
    \edef\Driver{textures}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for textures driver}
      \usepackage[textures]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{xdvi}{
    \edef\Driver{xdvi}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for xdvi driver}
      \usepackage[xdvi]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{dvitps}{
    \edef\Driver{dvitps}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for dvitps driver}
      \usepackage[dvitps]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{dviwin}{
    \edef\Driver{dviwin}
    \AtEndOfPackage{
      \typeout{ ...configuring graphics for dviwin driver}
      \usepackage[dviwin]{epsfig}
      \let\mapleplot\epsfigmapleplot
      \let\imapleplot\mapleplot
    }
}
\DeclareOption{oztex}{
    \edef\Driver{oztex}
    \AtEndOfPackage{
      \typeout{ ...Configuring graphics for OzTex, rotation not supported}
      \usepackage[oztex]{epsfig}
      \let\mapleplot\oztexmapleplot
      \let\imapleplot\mapleplot
    }%
}
\DeclareOption{SWP}{
    \edef\Driver{SWP}
    \AtEndOfPackage{
      \typeout{ ...Configuring graphics for Scientific Work Place}
      \let\mapleplot\swpmapleplot
      \let\imapleplot\mapleplot
    }
}
% \ExecuteOptions{dvips}  % default's to dvips driver
\ProcessOptions*
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Utilities and Environments
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% \usepackage{upgreek}	% for non-italics greek letters: instead of \alpha, \beta, ... \upalpha, \upbeta, ...

% Fix to MPL-24134, maplesymbols.sty includes latex macros for 1000+ symbols
% used by Typesetting. Without them these symbols have no representation in LaTeX
% generating a crash when attempting to compile worksheets that contain them

\newcommand{\esAElig}{\ensuremath{\mbox{\AE}}}
\newcommand{\esAacute}{\ensuremath{\acute{A}}}
\newcommand{\esAbreve}{\ensuremath{\breve{A}}}
\newcommand{\esAcirc}{\ensuremath{\hat{A}}}
\newcommand{\esAcy}{\ensuremath{\mbox{{\cyrA\CYRA}}}}
\newcommand{\esAelig}{\ensuremath{\mbox{\AE}}}
\newcommand{\esAfr}{\ensuremath{\mathfrak{A}}}
\newcommand{\esAgrave}{\ensuremath{\grave{A}}}
\newcommand{\esAlpha}{\ensuremath{A}}
\newcommand{\esAmacr}{\ensuremath{\bar{A}}}
\newcommand{\esAogon}{\ensuremath{\mbox{\it{\k{A}}}}}
\newcommand{\esAopf}{\ensuremath{\mathbb{A}}}
\newcommand{\esApplyFunction}{}
\newcommand{\esAring}{\ensuremath{\mathring{A}}}
\newcommand{\esAscr}{\ensuremath{\mathpzc{A}}}
\newcommand{\esAssign}{\ensuremath{\coloneqq}}
\newcommand{\esAtilde}{\ensuremath{\tilde{A}}}
\newcommand{\esAuml}{\ensuremath{\ddot{A}}}
\newcommand{\esBackslash}{\ensuremath{\backslash}}
\newcommand{\esBarwed}{\ensuremath{\doublebarwedge}}
\newcommand{\esBcy}{\ensuremath{\mbox{{\cyrA\CYRB}}}}
\newcommand{\esBecause}{\ensuremath{\because}}
\newcommand{\esBernoullis}{\ensuremath{\mathpzc{B}}}
\newcommand{\esBeta}{\ensuremath{B}}
\newcommand{\esBfr}{\ensuremath{\mathfrak{B}}}
\newcommand{\esBopf}{\ensuremath{\mathbb{B}}}
\newcommand{\esBreve}{\ensuremath{\breve{\mbox{}}}}
\newcommand{\esBscr}{\ensuremath{\mathpzc{B}}}
\newcommand{\esBumpeq}{\ensuremath{\Bumpeq}}
\newcommand{\esCHcy}{\ensuremath{\mbox{{\cyrA\CYRCH}}}}
\newcommand{\esCacute}{\ensuremath{\acute{C}}}
\newcommand{\esCap}{\ensuremath{\Cap}}
\newcommand{\esCapitalDifferentialD}{\ensuremath{\mathbb{D}}}
\newcommand{\esCayleys}{\ensuremath{\mathfrak{C}}}
\newcommand{\esCcaron}{\ensuremath{\check{C}}}
\newcommand{\esCcedil}{\ensuremath{\mbox{\it{\c{C}}}}}
\newcommand{\esCcirc}{\ensuremath{\hat{C}}}
\newcommand{\esCconint}{\ensuremath{\oiiint}}
\newcommand{\esCdot}{\ensuremath{\dot{C}}}
\newcommand{\esCedilla}{\ensuremath{\mbox{\c{}}}}
\newcommand{\esCenterDot}{\ensuremath{\cdot}}
\newcommand{\esCfr}{\ensuremath{\mathfrak{C}}}
\newcommand{\esChi}{\ensuremath{X}}
\newcommand{\esCircleDot}{\ensuremath{\odot}}
\newcommand{\esCircleMinus}{\ensuremath{\ominus}}
\newcommand{\esCirclePlus}{\ensuremath{\oplus}}
\newcommand{\esCircleTimes}{\ensuremath{\otimes}}
\newcommand{\esClockwiseContourIntegral}{\ensuremath{\varointclockwise}}
\newcommand{\esCloseCurlyDoubleQuote}{\ensuremath{\mbox{\textquotedblright}}}
\newcommand{\esCloseCurlyQuote}{\ensuremath{\mbox{\textquoteright}}}
\newcommand{\esColon}{\ensuremath{::}}
\newcommand{\esColone}{\ensuremath{\Coloneqq}}
\newcommand{\esCongruent}{\ensuremath{\equiv}}
\newcommand{\esConint}{\ensuremath{\oiint}}
\newcommand{\esContourIntegral}{\ensuremath{\oint}}
\newcommand{\esCopf}{\ensuremath{\mathbb{C}}}
\newcommand{\esCoproduct}{\ensuremath{\coprod}}
\newcommand{\esCounterClockwiseContourIntegral}{\ensuremath{\ointctrclockwise}}
\newcommand{\esCross}{\ensuremath{\times}}
\newcommand{\esCscr}{\ensuremath{\mathpzc{C}}}
\newcommand{\esCup}{\ensuremath{\Cup}}
\newcommand{\esCupCap}{\ensuremath{\asymp}}
\newcommand{\esDD}{\ensuremath{\mathbb{D}}}
\newcommand{\esDJcy}{\ensuremath{\mbox{{\cyrA\CYRDJE}}}}
\newcommand{\esDScy}{\ensuremath{\mbox{{\cyrA\CYRDZE}}}}
\newcommand{\esDZcy}{\ensuremath{\mbox{{\cyrA\CYRDZHE}}}}
\newcommand{\esDagger}{\ensuremath{\ddag}}
\newcommand{\esDcaron}{\ensuremath{\check{D}}}
\newcommand{\esDcy}{\ensuremath{\mbox{{\cyrA\CYRD}}}}
\newcommand{\esDel}{\ensuremath{\nabla}}
\newcommand{\esDelta}{\ensuremath{\Delta}}
\newcommand{\esDfr}{\ensuremath{\mathfrak{D}}}
\newcommand{\esDiacriticalAcute}{\ensuremath{\acute{\mbox{}}}}
\newcommand{\esDiacriticalDot}{\ensuremath{\dot{\mbox{}}}}
\newcommand{\esDiacriticalDoubleAcute}{\ensuremath{\mbox{\H{}}}}
\newcommand{\esDiacriticalGrave}{\ensuremath{\grave{\mbox{}}}}
\newcommand{\esDiacriticalTilde}{\ensuremath{\tilde{\mbox{}}}}
\newcommand{\esDiamond}{\ensuremath{\diamond}}
\newcommand{\esDifferentialD}{\ensuremath{\mathbb{d}}}
\newcommand{\esDopf}{\ensuremath{\mathbb{D}}}
\newcommand{\esDot}{\ensuremath{\ddot{\mbox{}}}}
\newcommand{\esDotDot}{\ensuremath{\ddddot{}}}
\newcommand{\esDotEqual}{\ensuremath{\doteq}}
\newcommand{\esDoubleContourIntegral}{\ensuremath{\oiint}}
\newcommand{\esDoubleDot}{\ensuremath{\ddot{\mbox{}}}}
\newcommand{\esDoubleDownArrow}{\ensuremath{\Downarrow}}
\newcommand{\esDoubleLeftArrow}{\ensuremath{\Leftarrow}}
\newcommand{\esDoubleLeftRightArrow}{\ensuremath{\Leftrightarrow}}
\newcommand{\esDoubleLongLeftArrow}{\ensuremath{\Longleftarrow}}
\newcommand{\esDoubleLongLeftRightArrow}{\ensuremath{\Longleftrightarrow}}
\newcommand{\esDoubleLongRightArrow}{\ensuremath{\Longrightarrow}}
\newcommand{\esDoubleRightArrow}{\ensuremath{\Rightarrow}}
\newcommand{\esDoubleRightTee}{\ensuremath{\vDash}}
\newcommand{\esDoubleUpArrow}{\ensuremath{\Uparrow}}
\newcommand{\esDoubleUpDownArrow}{\ensuremath{\Updownarrow}}
\newcommand{\esDoubleVerticalBar}{\ensuremath{\parallel}}
\newcommand{\esDownArrow}{\ensuremath{\downarrow}}
\newcommand{\esDownLeftVector}{\ensuremath{\leftharpoondown}}
\newcommand{\esDownRightVector}{\ensuremath{\rightharpoondown}}
\newcommand{\esDownTee}{\ensuremath{\top}}
\newcommand{\esDownarrow}{\ensuremath{\Downarrow}}
\newcommand{\esDscr}{\ensuremath{\mathpzc{D}}}
\newcommand{\esENG}{\ensuremath{\mbox{\NG}}}
\newcommand{\esETH}{\ensuremath{\mbox{\DH}}}
\newcommand{\esEacute}{\ensuremath{\acute{E}}}
\newcommand{\esEcaron}{\ensuremath{\check{E}}}
\newcommand{\esEcirc}{\ensuremath{\hat{E}}}
\newcommand{\esEcy}{\ensuremath{\mbox{{\cyrA\CYREREV}}}}
\newcommand{\esEdot}{\ensuremath{\dot{E}}}
\newcommand{\esEfr}{\ensuremath{\mathfrak{E}}}
\newcommand{\esEgrave}{\ensuremath{\grave{E}}}
\newcommand{\esElement}{\ensuremath{\in}}
\newcommand{\esEmacr}{\ensuremath{\bar{E}}}
\newcommand{\esEogon}{\ensuremath{\mbox{\it{\k{E}}}}}
\newcommand{\esEopf}{\ensuremath{\mathbb{E}}}
\newcommand{\esEpsilon}{\ensuremath{E}}
\newcommand{\esEqual}{\ensuremath{=\!=}}
\newcommand{\esEqualTilde}{\ensuremath{\eqsim}}
\newcommand{\esEquilibrium}{\ensuremath{\rightleftharpoons}}
\newcommand{\esEscr}{\ensuremath{\mathpzc{E}}}
\newcommand{\esEta}{\ensuremath{H}}
\newcommand{\esEuml}{\ensuremath{\ddot{E}}}
\newcommand{\esExists}{\ensuremath{\exists}}
\newcommand{\esExponentialE}{\ensuremath{\mathbb{e}}}
\newcommand{\esFcy}{\ensuremath{\mbox{{\cyrA\CYRF}}}}
\newcommand{\esFfr}{\ensuremath{\mathfrak{F}}}
\newcommand{\esFopf}{\ensuremath{\mathbb{F}}}
\newcommand{\esForAll}{\ensuremath{\forall}}
\newcommand{\esFouriertrf}{\ensuremath{\mathpzc{F}}}
\newcommand{\esFscr}{\ensuremath{\mathpzc{F}}}
\newcommand{\esGJcy}{\ensuremath{\mbox{{\cyrA\'{\CYRG}}}}}
\newcommand{\esGamma}{\ensuremath{\Gamma}}
\newcommand{\esGammad}{\ensuremath{\digamma}}
\newcommand{\esGbreve}{\ensuremath{\breve{G}}}
\newcommand{\esGcedil}{\ensuremath{\mbox{\it{\c{G}}}}}
\newcommand{\esGcirc}{\ensuremath{\hat{G}}}
\newcommand{\esGcy}{\ensuremath{\mbox{{\cyrA\CYRG}}}}
\newcommand{\esGdot}{\ensuremath{\dot{G}}}
\newcommand{\esGfr}{\ensuremath{\mathfrak{G}}}
\newcommand{\esGg}{\ensuremath{\ggg}}
\newcommand{\esGopf}{\ensuremath{\mathbb{G}}}
\newcommand{\esGreaterEqual}{\ensuremath{\geq}}
\newcommand{\esGreaterEqualLess}{\ensuremath{\gtreqless}}
\newcommand{\esGreaterFullEqual}{\ensuremath{\geqq}}
\newcommand{\esGreaterGreater}{\ensuremath{\gg}}
\newcommand{\esGreaterLess}{\ensuremath{\gtrless}}
\newcommand{\esGreaterSlantEqual}{\ensuremath{\geqslant}}
\newcommand{\esGreaterTilde}{\ensuremath{\gtrsim}}
\newcommand{\esGscr}{\ensuremath{\mathpzc{G}}}
\newcommand{\esGt}{\ensuremath{\gg}}
\newcommand{\esHARDcy}{\ensuremath{\mbox{{\cyrA\CYRHRDSN}}}}
\newcommand{\esHacek}{\ensuremath{\check{\mbox{}}}}
\newcommand{\esHcirc}{\ensuremath{\hat{H}}}
\newcommand{\esHfr}{\ensuremath{\mathfrak{H}}}
\newcommand{\esHilbertSpace}{\ensuremath{\mathpzc{H}}}
\newcommand{\esHopf}{\ensuremath{\mathbb{H}}}
\newcommand{\esHscr}{\ensuremath{\mathpzc{H}}}
\newcommand{\esHumpDownHump}{\ensuremath{\Bumpeq}}
\newcommand{\esHumpEqual}{\ensuremath{\bumpeq}}
\newcommand{\esIEcy}{\ensuremath{\mbox{{\cyrA\CYRE}}}}
\newcommand{\esIJlig}{\ensuremath{\mbox{IJ}}}
\newcommand{\esIOcy}{\ensuremath{\mbox{{\cyrA\CYRYO}}}}
\newcommand{\esIacute}{\ensuremath{\acute{I}}}
\newcommand{\esIcirc}{\ensuremath{\hat{I}}}
\newcommand{\esIcy}{\ensuremath{\mbox{{\cyrA\CYRI}}}}
\newcommand{\esIdot}{\ensuremath{\dot{I}}}
\newcommand{\esIfr}{\ensuremath{\mathfrak{I}}}
\newcommand{\esIgrave}{\ensuremath{\grave{I}}}
\newcommand{\esIm}{\ensuremath{\Im}}
\newcommand{\esImacr}{\ensuremath{\bar{I}}}
\newcommand{\esImaginaryI}{\ensuremath{\mathbb{i}}}
\newcommand{\esImplies}{\ensuremath{\Rightarrow}}
\newcommand{\esInt}{\ensuremath{\iint}}
\newcommand{\esIntegral}{\ensuremath{\int}}
\newcommand{\esIntersection}{\ensuremath{\bigcap}}
\newcommand{\esInvisibleComma}{\ensuremath{\,\!}}
\newcommand{\esInvisibleTimes}{\ensuremath{~}}
\newcommand{\esIogon}{\ensuremath{\mbox{\it{\k{I}}}}}
\newcommand{\esIopf}{\ensuremath{\mathbb{I}}}
\newcommand{\esIota}{\ensuremath{I}}
\newcommand{\esIscr}{\ensuremath{\mathpzc{I}}}
\newcommand{\esItilde}{\ensuremath{\tilde{I}}}
\newcommand{\esIukcy}{\ensuremath{\mbox{{\cyrA\CYRII}}}}
\newcommand{\esIuml}{\ensuremath{\ddot{I}}}
\newcommand{\esJcirc}{\ensuremath{\hat{J}}}
\newcommand{\esJcy}{\ensuremath{\mbox{{\cyrA\CYRISHRT}}}}
\newcommand{\esJfr}{\ensuremath{\mathfrak{J}}}
\newcommand{\esJopf}{\ensuremath{\mathbb{J}}}
\newcommand{\esJscr}{\ensuremath{\mathpzc{J}}}
\newcommand{\esJsercy}{\ensuremath{\mbox{{\cyrA\CYRJE}}}}
\newcommand{\esJukcy}{\ensuremath{\mbox{{\cyrA\CYRIE}}}}
\newcommand{\esKHcy}{\ensuremath{\mbox{{\cyrA\CYRH}}}}
\newcommand{\esKJcy}{\ensuremath{\mbox{{\cyrA\'{\CYRK}}}}}
\newcommand{\esKappa}{\ensuremath{K}}
\newcommand{\esKcedil}{\ensuremath{\mbox{\it{\c{K}}}}}
\newcommand{\esKcy}{\ensuremath{\mbox{{\cyrA\CYRK}}}}
\newcommand{\esKfr}{\ensuremath{\mathfrak{K}}}
\newcommand{\esKopf}{\ensuremath{\mathbb{K}}}
\newcommand{\esKscr}{\ensuremath{\mathpzc{K}}}
\newcommand{\esLJcy}{\ensuremath{\mbox{{\cyrA\CYRLJE}}}}
\newcommand{\esLacute}{\ensuremath{\acute{L}}}
\newcommand{\esLambda}{\ensuremath{\Lambda}}
\newcommand{\esLang}{\ensuremath{\langle\langle}}
\newcommand{\esLaplacetrf}{\ensuremath{\mathpzc{L}}}
\newcommand{\esLarr}{\ensuremath{\twoheadleftarrow}}
\newcommand{\esLcaron}{\ensuremath{\check{L}}}
\newcommand{\esLcedil}{\ensuremath{\mbox{\it{\c{L}}}}}
\newcommand{\esLcy}{\ensuremath{\mbox{{\cyrA\CYRL}}}}
\newcommand{\esLeftAngleBracket}{\ensuremath{\langle}}
\newcommand{\esLeftArrow}{\ensuremath{\leftarrow}}
\newcommand{\esLeftArrowRightArrow}{\ensuremath{\leftrightarrows}}
\newcommand{\esLeftBracketingBar}{\ensuremath{|}}
\newcommand{\esLeftCeil}{\ensuremath{\lceil}}
\newcommand{\esLeftCeiling}{\ensuremath{\lceil}}
\newcommand{\esLeftDoubleBracket}{\ensuremath{\llbracket}}
\newcommand{\esLeftDownVector}{\ensuremath{\downharpoonleft}}
\newcommand{\esLeftFloor}{\ensuremath{\lfloor}}
\newcommand{\esLeftRightArrow}{\ensuremath{\leftrightarrow}}
\newcommand{\esLeftTee}{\ensuremath{\dashv}}
\newcommand{\esLeftTriangle}{\ensuremath{\lhd}}
\newcommand{\esLeftTriangleEqual}{\ensuremath{\unlhd}}
\newcommand{\esLeftUpVector}{\ensuremath{\upharpoonleft}}
\newcommand{\esLeftVector}{\ensuremath{\leftharpoonup}}
\newcommand{\esLeftarrow}{\ensuremath{\Leftarrow}}
\newcommand{\esLeftrightarrow}{\ensuremath{\Leftrightarrow}}
\newcommand{\esLessEqualGreater}{\ensuremath{\lesseqgtr}}
\newcommand{\esLessFullEqual}{\ensuremath{\leqq}}
\newcommand{\esLessGreater}{\ensuremath{\lessgtr}}
\newcommand{\esLessLess}{\ensuremath{\ll}}
\newcommand{\esLessSlantEqual}{\ensuremath{\leqslant}}
\newcommand{\esLessTilde}{\ensuremath{\lesssim}}
\newcommand{\esLfr}{\ensuremath{\mathfrak{L}}}
\newcommand{\esLl}{\ensuremath{\lll}}
\newcommand{\esLleftarrow}{\ensuremath{\Lleftarrow}}
\newcommand{\esLongLeftArrow}{\ensuremath{\longleftarrow}}
\newcommand{\esLongLeftRightArrow}{\ensuremath{\longleftrightarrow}}
\newcommand{\esLongRightArrow}{\ensuremath{\longrightarrow}}
\newcommand{\esLongleftarrow}{\ensuremath{\Longleftarrow}}
\newcommand{\esLongleftrightarrow}{\ensuremath{\Longleftrightarrow}}
\newcommand{\esLongrightarrow}{\ensuremath{\Longrightarrow}}
\newcommand{\esLopf}{\ensuremath{\mathbb{L}}}
\newcommand{\esLowerLeftArrow}{\ensuremath{\swarrow}}
\newcommand{\esLowerRightArrow}{\ensuremath{\searrow}}
\newcommand{\esLscr}{\ensuremath{\mathpzc{L}}}
\newcommand{\esLsh}{\ensuremath{\Lsh}}
\newcommand{\esLstrok}{\ensuremath{\mbox{\L}}}
\newcommand{\esLt}{\ensuremath{\ll}}
\newcommand{\esMcy}{\ensuremath{\mbox{{\cyrA\CYRM}}}}
\newcommand{\esMediumSpace}{\ensuremath{\:}}
\newcommand{\esMellintrf}{\ensuremath{\mathpzc{M}}}
\newcommand{\esMfr}{\ensuremath{\mathfrak{M}}}
\newcommand{\esMinusPlus}{\ensuremath{\mp}}
\newcommand{\esMopf}{\ensuremath{\mathbb{M}}}
\newcommand{\esMscr}{\ensuremath{\mathpzc{M}}}
\newcommand{\esMu}{\ensuremath{M}}
\newcommand{\esNJcy}{\ensuremath{\mbox{{\cyrA\CYRNJE}}}}
\newcommand{\esNacute}{\ensuremath{\acute{N}}}
\newcommand{\esNcaron}{\ensuremath{\check{N}}}
\newcommand{\esNcedil}{\ensuremath{\mbox{\it{\c{N}}}}}
\newcommand{\esNcy}{\ensuremath{\mbox{{\cyrA\CYRN}}}}
\newcommand{\esNegativeMediumSpace}{\ensuremath{\!\!}}
\newcommand{\esNegativeThickSpace}{\ensuremath{\!\!}}
\newcommand{\esNegativeThinSpace}{\ensuremath{\!}}
\newcommand{\esNegativeVeryThinSpace}{\ensuremath{\!}}
\newcommand{\esNestedGreaterGreater}{\ensuremath{\gg}}
\newcommand{\esNestedLessLess}{\ensuremath{\ll}}
\newcommand{\esNewLine}{\ensuremath{ }}
\newcommand{\esNfr}{\ensuremath{\mathfrak{N}}}
\newcommand{\esNoBreak}{\ensuremath{ }}
\newcommand{\esNonBreakingSpace}{\ensuremath{~}}
\newcommand{\esNopf}{\ensuremath{\mathbb{N}}}
\newcommand{\esNotCongruent}{\ensuremath{\nequiv}}
\newcommand{\esNotCupCap}{\ensuremath{\nasymp}}
\newcommand{\esNotDoubleVerticalBar}{\ensuremath{\nparallel}}
\newcommand{\esNotElement}{\ensuremath{\notin}}
\newcommand{\esNotEqual}{\ensuremath{\neq}}
\newcommand{\esNotEqualTilde}{\ensuremath{\not\eqsim}}
\newcommand{\esNotExists}{\ensuremath{\nexists}}
\newcommand{\esNotGreater}{\ensuremath{\ngtr}}
\newcommand{\esNotGreaterEqual}{\ensuremath{\ngeq}}
\newcommand{\esNotGreaterGreater}{\ensuremath{\ngg}}
\newcommand{\esNotGreaterLess}{\ensuremath{\ngtrless}}
\newcommand{\esNotGreaterSlantEqual}{\ensuremath{\ngeqslant}}
\newcommand{\esNotGreaterTilde}{\ensuremath{\ngtrsim}}
\newcommand{\esNotHumpDownHump}{\ensuremath{\nBumpeq}}
\newcommand{\esNotHumpEqual}{\ensuremath{\nbumpeq}}
\newcommand{\esNotLeftTriangle}{\ensuremath{\ntriangleleft}}
\newcommand{\esNotLeftTriangleEqual}{\ensuremath{\ntrianglelefteq}}
\newcommand{\esNotLess}{\ensuremath{\nless}}
\newcommand{\esNotLessEqual}{\ensuremath{\nleq}}
\newcommand{\esNotLessGreater}{\ensuremath{\nlessgtr}}
\newcommand{\esNotLessLess}{\ensuremath{\nll}}
\newcommand{\esNotLessSlantEqual}{\ensuremath{\nleqslant}}
\newcommand{\esNotLessTilde}{\ensuremath{\nlesssim}}
\newcommand{\esNotNestedGreaterGreater}{\ensuremath{\ngg}}
\newcommand{\esNotNestedLessLess}{\ensuremath{\nll}}
\newcommand{\esNotPrecedes}{\ensuremath{\nprec}}
\newcommand{\esNotPrecedesEqual}{\ensuremath{\npreceq}}
\newcommand{\esNotPrecedesSlantEqual}{\ensuremath{\npreccurlyeq}}
\newcommand{\esNotReverseElement}{\ensuremath{\notni}}
\newcommand{\esNotRightTriangle}{\ensuremath{\ntriangleright}}
\newcommand{\esNotRightTriangleEqual}{\ensuremath{\ntrianglerighteq}}
\newcommand{\esNotSquareSubset}{\ensuremath{\nsqsubset}}
\newcommand{\esNotSquareSubsetEqual}{\ensuremath{\nsqsubseteq}}
\newcommand{\esNotSquareSuperset}{\ensuremath{\nsqsupset}}
\newcommand{\esNotSquareSupersetEqual}{\ensuremath{\nsqsupseteq}}
\newcommand{\esNotSubset}{\ensuremath{\notvert\subset}}
\newcommand{\esNotSubsetEqual}{\ensuremath{\nsubseteq}}
\newcommand{\esNotSucceeds}{\ensuremath{\nsucc}}
\newcommand{\esNotSucceedsEqual}{\ensuremath{\nsucceq}}
\newcommand{\esNotSucceedsSlantEqual}{\ensuremath{\nsucccurlyeq}}
\newcommand{\esNotSucceedsTilde}{\ensuremath{\not\succsim}}
\newcommand{\esNotSuperset}{\ensuremath{\notvert\supset}}
\newcommand{\esNotSupersetEqual}{\ensuremath{\nsupseteq}}
\newcommand{\esNotTilde}{\ensuremath{\nsim}}
\newcommand{\esNotTildeEqual}{\ensuremath{\nsimeq}}
\newcommand{\esNotTildeFullEqual}{\ensuremath{\ncong}}
\newcommand{\esNotTildeTilde}{\ensuremath{\napprox}}
\newcommand{\esNotVerticalBar}{\ensuremath{\nmid}}
\newcommand{\esNscr}{\ensuremath{\mathpzc{N}}}
\newcommand{\esNtilde}{\ensuremath{\tilde{N}}}
\newcommand{\esNu}{\ensuremath{N}}
\newcommand{\esOElig}{\ensuremath{\mbox{\OE}}}
\newcommand{\esOacute}{\ensuremath{\acute{O}}}
\newcommand{\esOcirc}{\ensuremath{\hat{O}}}
\newcommand{\esOcy}{\ensuremath{\mbox{{\cyrA\CYRO}}}}
\newcommand{\esOdblac}{\ensuremath{\mbox{\it{\H{O}}}}}
\newcommand{\esOelig}{\ensuremath{\mbox{\OE}}}
\newcommand{\esOfr}{\ensuremath{\mathfrak{O}}}
\newcommand{\esOgrave}{\ensuremath{\grave{O}}}
\newcommand{\esOmacr}{\ensuremath{\bar{O}}}
\newcommand{\esOmega}{\ensuremath{\Omega}}
\newcommand{\esOmicron}{\ensuremath{O}}
\newcommand{\esOopf}{\ensuremath{\mathbb{O}}}
\newcommand{\esOpenCurlyDoubleQuote}{\ensuremath{\mbox{\textquotedblleft}}}
\newcommand{\esOpenCurlyQuote}{\ensuremath{\mbox{\textquoteleft}}}
\newcommand{\esOscr}{\ensuremath{\mathpzc{O}}}
\newcommand{\esOslash}{\ensuremath{\mbox{\O}}}
\newcommand{\esOtilde}{\ensuremath{\tilde{O}}}
\newcommand{\esOuml}{\ensuremath{\ddot{O}}}
\newcommand{\esOverBar}{\ensuremath{\bar{\mbox{}}}}
\newcommand{\esPartialD}{\ensuremath{\partial}}
\newcommand{\esPcy}{\ensuremath{\mbox{{\cyrA\CYRP}}}}
\newcommand{\esPfr}{\ensuremath{\mathfrak{P}}}
\newcommand{\esPhi}{\ensuremath{\Phi}}
\newcommand{\esPi}{\ensuremath{\Pi}}
\newcommand{\esPlusMinus}{\ensuremath{\pm}}
\newcommand{\esPoincareplane}{\ensuremath{\mathfrak{H}}}
\newcommand{\esPopf}{\ensuremath{\mathbb{P}}}
\newcommand{\esPrecedes}{\ensuremath{\prec}}
\newcommand{\esPrecedesEqual}{\ensuremath{\preceq}}
\newcommand{\esPrecedesSlantEqual}{\ensuremath{\preccurlyeq}}
\newcommand{\esPrecedesTilde}{\ensuremath{\precsim}}
\newcommand{\esPrime}{\ensuremath{\prime\prime}}
\newcommand{\esProduct}{\ensuremath{\prod}}
\newcommand{\esProportion}{\ensuremath{::}}
\newcommand{\esProportional}{\ensuremath{\propto}}
\newcommand{\esPscr}{\ensuremath{\mathpzc{P}}}
\newcommand{\esPsi}{\ensuremath{\Psi}}
\newcommand{\esQfr}{\ensuremath{\mathfrak{Q}}}
\newcommand{\esQopf}{\ensuremath{\mathbb{Q}}}
\newcommand{\esQscr}{\ensuremath{\mathpzc{Q}}}
\newcommand{\esRacute}{\ensuremath{\acute{R}}}
\newcommand{\esRang}{\ensuremath{\rangle\rangle}}
\newcommand{\esRarr}{\ensuremath{\twoheadrightarrow}}
\newcommand{\esRcaron}{\ensuremath{\check{R}}}
\newcommand{\esRcedil}{\ensuremath{\mbox{\it{\c{R}}}}}
\newcommand{\esRcy}{\ensuremath{\mbox{{\cyrA\CYRR}}}}
\newcommand{\esRe}{\ensuremath{\Re}}
\newcommand{\esReverseElement}{\ensuremath{\ni}}
\newcommand{\esReverseEquilibrium}{\ensuremath{\leftrightharpoons}}
\newcommand{\esRfr}{\ensuremath{\mathfrak{R}}}
\newcommand{\esRho}{\ensuremath{P}}
\newcommand{\esRightAngleBracket}{\ensuremath{\rangle}}
\newcommand{\esRightArrow}{\ensuremath{\rightarrow}}
\newcommand{\esRightArrowLeftArrow}{\ensuremath{\rightleftarrows}}
\newcommand{\esRightBracketingBar}{\ensuremath{|}}
\newcommand{\esRightCeil}{\ensuremath{\rceil}}
\newcommand{\esRightCeiling}{\ensuremath{\rceil}}
\newcommand{\esRightDoubleBracket}{\ensuremath{\rrbracket}}
\newcommand{\esRightDownVector}{\ensuremath{\downharpoonright}}
\newcommand{\esRightFloor}{\ensuremath{\rfloor}}
\newcommand{\esRightTee}{\ensuremath{\vdash}}
\newcommand{\esRightTeeArrow}{\ensuremath{\mapsto}}
\newcommand{\esRightTriangle}{\ensuremath{\rhd}}
\newcommand{\esRightTriangleEqual}{\ensuremath{\unrhd}}
\newcommand{\esRightUpVector}{\ensuremath{\upharpoonright}}
\newcommand{\esRightVector}{\ensuremath{\rightharpoonup}}
\newcommand{\esRightarrow}{\ensuremath{\Rightarrow}}
\newcommand{\esRopf}{\ensuremath{\mathbb{R}}}
\newcommand{\esRrightarrow}{\ensuremath{\Rrightarrow}}
\newcommand{\esRscr}{\ensuremath{\mathpzc{R}}}
\newcommand{\esRsh}{\ensuremath{\Rsh}}
\newcommand{\esRuleDelayed}{\ensuremath{:\rightarrow}}
\newcommand{\esSHCHcy}{\ensuremath{\mbox{{\cyrA\CYRSHCH}}}}
\newcommand{\esSHcy}{\ensuremath{\mbox{{\cyrA\CYRSH}}}}
\newcommand{\esSOFTcy}{\ensuremath{\mbox{{\cyrA\CYRSFTSN}}}}
\newcommand{\esSacute}{\ensuremath{\acute{S}}}
\newcommand{\esScaron}{\ensuremath{\check{S}}}
\newcommand{\esScedil}{\ensuremath{\mbox{\it{\c{S}}}}}
\newcommand{\esScirc}{\ensuremath{\hat{S}}}
\newcommand{\esScy}{\ensuremath{\mbox{{\cyrA\CYRS}}}}
\newcommand{\esSfr}{\ensuremath{\mathfrak{S}}}
\newcommand{\esShortDownArrow}{\ensuremath{\downarrow}}
\newcommand{\esShortLeftArrow}{\ensuremath{\leftarrow}}
\newcommand{\esShortRightArrow}{\ensuremath{\rightarrow}}
\newcommand{\esShortUpArrow}{\ensuremath{\uparrow}}
\newcommand{\esSigma}{\ensuremath{\Sigma}}
\newcommand{\esSmallCircle}{\ensuremath{\circ}}
\newcommand{\esSopf}{\ensuremath{\mathbb{S}}}
\newcommand{\esSqrt}{\ensuremath{\surd}}
\newcommand{\esSquare}{\ensuremath{\Box}}
\newcommand{\esSquareIntersection}{\ensuremath{\sqcap}}
\newcommand{\esSquareSubset}{\ensuremath{\sqsubset}}
\newcommand{\esSquareSubsetEqual}{\ensuremath{\sqsubseteq}}
\newcommand{\esSquareSuperset}{\ensuremath{\sqsupset}}
\newcommand{\esSquareSupersetEqual}{\ensuremath{\sqsupseteq}}
\newcommand{\esSquareUnion}{\ensuremath{\sqcup}}
\newcommand{\esSscr}{\ensuremath{\mathpzc{S}}}
\newcommand{\esStar}{\ensuremath{\star}}
\newcommand{\esSub}{\ensuremath{\Subset}}
\newcommand{\esSubset}{\ensuremath{\Subset}}
\newcommand{\esSubsetEqual}{\ensuremath{\subseteq}}
\newcommand{\esSucceeds}{\ensuremath{\succ}}
\newcommand{\esSucceedsEqual}{\ensuremath{\succeq}}
\newcommand{\esSucceedsSlantEqual}{\ensuremath{\succcurlyeq}}
\newcommand{\esSucceedsTilde}{\ensuremath{\succsim}}
\newcommand{\esSuchThat}{\ensuremath{\ni}}
\newcommand{\esSum}{\ensuremath{\sum}}
\newcommand{\esSup}{\ensuremath{\Supset}}
\newcommand{\esSuperset}{\ensuremath{\supset}}
\newcommand{\esSupersetEqual}{\ensuremath{\supseteq}}
\newcommand{\esSupset}{\ensuremath{\Supset}}
\newcommand{\esTHORN}{\ensuremath{\mbox{\TH}}}
\newcommand{\esTSHcy}{\ensuremath{\mbox{{\cyrA\CYRTSHE}}}}
\newcommand{\esTScy}{\ensuremath{\mbox{{\cyrA\CYRC}}}}
\newcommand{\esTab}{\ensuremath{ }}
\newcommand{\esTau}{\ensuremath{T}}
\newcommand{\esTcaron}{\ensuremath{\check{T}}}
\newcommand{\esTcedil}{\ensuremath{\mbox{\it{\c{T}}}}}
\newcommand{\esTcy}{\ensuremath{\mbox{{\cyrA\CYRT}}}}
\newcommand{\esTfr}{\ensuremath{\mathfrak{T}}}
\newcommand{\esTherefore}{\ensuremath{\therefore}}
\newcommand{\esTheta}{\ensuremath{\Theta}}
\newcommand{\esThickSpace}{\ensuremath{\:\:}}
\newcommand{\esThinSpace}{\ensuremath{\,}}
\newcommand{\esTilde}{\ensuremath{\sim}}
\newcommand{\esTildeEqual}{\ensuremath{\simeq}}
\newcommand{\esTildeFullEqual}{\ensuremath{\cong}}
\newcommand{\esTildeTilde}{\ensuremath{\approx}}
\newcommand{\esTopf}{\ensuremath{\mathbb{T}}}
\newcommand{\esTripleDot}{\ensuremath{\dddot{}}}
\newcommand{\esTscr}{\ensuremath{\mathpzc{T}}}
\newcommand{\esUacute}{\ensuremath{\acute{U}}}
\newcommand{\esUbrcy}{\ensuremath{\mbox{{\cyrA\CYRUSHRT}}}}
\newcommand{\esUbreve}{\ensuremath{\breve{U}}}
\newcommand{\esUcirc}{\ensuremath{\hat{U}}}
\newcommand{\esUcy}{\ensuremath{\mbox{{\cyrA\CYRU}}}}
\newcommand{\esUdblac}{\ensuremath{\mbox{\it{\H{U}}}}}
\newcommand{\esUfr}{\ensuremath{\mathfrak{U}}}
\newcommand{\esUgrave}{\ensuremath{\grave{U}}}
\newcommand{\esUmacr}{\ensuremath{\bar{U}}}
\newcommand{\esUnderBar}{\ensuremath{\_}}
\newcommand{\esUnion}{\ensuremath{\bigcup}}
\newcommand{\esUnionPlus}{\ensuremath{\uplus}}
\newcommand{\esUogon}{\ensuremath{\mbox{\it{\k{U}}}}}
\newcommand{\esUopf}{\ensuremath{\mathbb{U}}}
\newcommand{\esUpArrow}{\ensuremath{\uparrow}}
\newcommand{\esUpDownArrow}{\ensuremath{\updownarrow}}
\newcommand{\esUpTee}{\ensuremath{\perp}}
\newcommand{\esUparrow}{\ensuremath{\Uparrow}}
\newcommand{\esUpdownarrow}{\ensuremath{\Updownarrow}}
\newcommand{\esUpperLeftArrow}{\ensuremath{\nwarrow}}
\newcommand{\esUpperRightArrow}{\ensuremath{\nearrow}}
\newcommand{\esUpsi}{\ensuremath{\Upsilon}}
\newcommand{\esUpsilon}{\ensuremath{Y}}
\newcommand{\esUring}{\ensuremath{\mathring{U}}}
\newcommand{\esUscr}{\ensuremath{\mathpzc{U}}}
\newcommand{\esUtilde}{\ensuremath{\tilde{U}}}
\newcommand{\esUuml}{\ensuremath{\ddot{U}}}
\newcommand{\esVDash}{\ensuremath{\VDash}}
\newcommand{\esVcy}{\ensuremath{\mbox{{\cyrA\CYRV}}}}
\newcommand{\esVdash}{\ensuremath{\Vdash}}
\newcommand{\esVee}{\ensuremath{\bigvee}}
\newcommand{\esVerbar}{\ensuremath{\|}}
\newcommand{\esVert}{\ensuremath{\|}}
\newcommand{\esVerticalBar}{\ensuremath{\mid}}
\newcommand{\esVerticalLine}{\ensuremath{|}}
\newcommand{\esVerticalSeparator}{\ensuremath{|}}
\newcommand{\esVerticalTilde}{\ensuremath{\wr}}
\newcommand{\esVeryThinSpace}{\ensuremath{\,}}
\newcommand{\esVfr}{\ensuremath{\mathfrak{V}}}
\newcommand{\esVopf}{\ensuremath{\mathbb{V}}}
\newcommand{\esVscr}{\ensuremath{\mathpzc{V}}}
\newcommand{\esVvdash}{\ensuremath{\Vvdash}}
\newcommand{\esWcirc}{\ensuremath{\hat{W}}}
\newcommand{\esWedge}{\ensuremath{\bigwedge}}
\newcommand{\esWfr}{\ensuremath{\mathfrak{W}}}
\newcommand{\esWopf}{\ensuremath{\mathbb{W}}}
\newcommand{\esWscr}{\ensuremath{\mathpzc{W}}}
\newcommand{\esXfr}{\ensuremath{\mathfrak{X}}}
\newcommand{\esXi}{\ensuremath{\Xi}}
\newcommand{\esXopf}{\ensuremath{\mathbb{X}}}
\newcommand{\esXscr}{\ensuremath{\mathpzc{X}}}
\newcommand{\esYAcy}{\ensuremath{\mbox{{\cyrA\CYRYA}}}}
\newcommand{\esYIcy}{\ensuremath{\mbox{{\cyrA\CYRYI}}}}
\newcommand{\esYUcy}{\ensuremath{\mbox{{\cyrA\CYRYU}}}}
\newcommand{\esYacute}{\ensuremath{\acute{Y}}}
\newcommand{\esYcirc}{\ensuremath{\hat{Y}}}
\newcommand{\esYcy}{\ensuremath{\mbox{{\cyrA\CYRERY}}}}
\newcommand{\esYfr}{\ensuremath{\mathfrak{Y}}}
\newcommand{\esYopf}{\ensuremath{\mathbb{Y}}}
\newcommand{\esYscr}{\ensuremath{\mathpzc{Y}}}
\newcommand{\esYuml}{\ensuremath{\ddot{Y}}}
\newcommand{\esZHcy}{\ensuremath{\mbox{{\cyrA\CYRZH}}}}
\newcommand{\esZacute}{\ensuremath{\acute{Z}}}
\newcommand{\esZcaron}{\ensuremath{\check{Z}}}
\newcommand{\esZcy}{\ensuremath{\mbox{{\cyrA\CYRZ}}}}
\newcommand{\esZdot}{\ensuremath{\dot{Z}}}
\newcommand{\esZeroWidthSpace}{\ensuremath{ }}
\newcommand{\esZeta}{\ensuremath{Z}}
\newcommand{\esZfr}{\ensuremath{\mathfrak{Z}}}
\newcommand{\esZopf}{\ensuremath{\mathbb{Z}}}
\newcommand{\esZscr}{\ensuremath{\mathpzc{Z}}}
\newcommand{\esaacute}{\ensuremath{\acute{a}}}
\newcommand{\esabreve}{\ensuremath{\breve{a}}}
\newcommand{\esac}{\ensuremath{\dashrightarrow}}
\newcommand{\esacirc}{\ensuremath{\hat{a}}}
\newcommand{\esacute}{\ensuremath{\acute{\mbox{}}}}
\newcommand{\esacy}{\ensuremath{\mbox{{\cyrA\cyra}}}}
\newcommand{\esaelig}{\ensuremath{\mbox{\ae}}}
\newcommand{\esaf}{\ensuremath{\!}}
\newcommand{\esafr}{\ensuremath{\mathfrak{a}}}
\newcommand{\esagrave}{\ensuremath{\grave{a}}}
\newcommand{\esaleph}{\ensuremath{\aleph}}
\newcommand{\esalpha}{\ensuremath{\alpha}}
\newcommand{\esamacr}{\ensuremath{\bar{a}}}
\newcommand{\esamalg}{\ensuremath{\amalg}}
\newcommand{\esamp}{\ensuremath{\&}}
\newcommand{\esand}{\ensuremath{\wedge}}
\newcommand{\esang}{\ensuremath{\angle}}
\newcommand{\esangle}{\ensuremath{\angle}}
\newcommand{\esangmsd}{\ensuremath{\measuredangle}}
\newcommand{\esangsph}{\ensuremath{\sphericalangle}}
\newcommand{\esangst}{\ensuremath{\mathring{A}}}
\newcommand{\esaogon}{\ensuremath{\mbox{\it{\k{a}}}}}
\newcommand{\esaopf}{\ensuremath{\mathbb{a}}}
\newcommand{\esap}{\ensuremath{\approx}}
\newcommand{\esapE}{\ensuremath{\approxeq}}
\newcommand{\esapacir}{\ensuremath{\hat{\approx}}}
\newcommand{\esape}{\ensuremath{\approxeq}}
\newcommand{\esapos}{\ensuremath{\mbox{\textquotesingle}}}
\newcommand{\esapprox}{\ensuremath{\approx}}
\newcommand{\esapproxeq}{\ensuremath{\approxeq}}
\newcommand{\esaring}{\ensuremath{\mathring{a}}}
\newcommand{\esascr}{\ensuremath{\mathpzc{a}}}
\newcommand{\esast}{\ensuremath{\ast}}
\newcommand{\esasymp}{\ensuremath{\approx}}
\newcommand{\esasympeq}{\ensuremath{\asymp}}
\newcommand{\esatilde}{\ensuremath{\tilde{a}}}
\newcommand{\esauml}{\ensuremath{\ddot{a}}}
\newcommand{\esawconint}{\ensuremath{\ointctrclockwise}}
\newcommand{\esawint}{\ensuremath{\ointctrclockwise}}
\newcommand{\esbackepsilon}{\ensuremath{\backepsilon}}
\newcommand{\esbackprime}{\ensuremath{\backprime}}
\newcommand{\esbacksim}{\ensuremath{\backsim}}
\newcommand{\esbacksimeq}{\ensuremath{\backsimeq}}
\newcommand{\esbarvee}{\ensuremath{\bar{\vee}}}
\newcommand{\esbarwed}{\ensuremath{\barwedge}}
\newcommand{\esbarwedge}{\ensuremath{\barwedge}}
\newcommand{\esbcy}{\ensuremath{\mbox{{\cyrA\cyrb}}}}
\newcommand{\esbecaus}{\ensuremath{\because}}
\newcommand{\esbecause}{\ensuremath{\because}}
\newcommand{\esbepsi}{\ensuremath{\backepsilon}}
\newcommand{\esbernou}{\ensuremath{\mathpzc{B}}}
\newcommand{\esbeta}{\ensuremath{\beta}}
\newcommand{\esbeth}{\ensuremath{\beth}}
\newcommand{\esbetween}{\ensuremath{\between}}
\newcommand{\esbfr}{\ensuremath{\mathfrak{b}}}
\newcommand{\esbigcap}{\ensuremath{\bigcap}}
\newcommand{\esbigcirc}{\ensuremath{\varbigcirc}}
\newcommand{\esbigcup}{\ensuremath{\bigcup}}
\newcommand{\esbigodot}{\ensuremath{\bigodot}}
\newcommand{\esbigoplus}{\ensuremath{\bigoplus}}
\newcommand{\esbigotimes}{\ensuremath{\bigotimes}}
\newcommand{\esbigsqcup}{\ensuremath{\sqcup}}
\newcommand{\esbigstar}{\ensuremath{\bigstar}}
\newcommand{\esbigtriangledown}{\ensuremath{\bigtriangledown}}
\newcommand{\esbigtriangleup}{\ensuremath{\bigtriangleup}}
\newcommand{\esbiguplus}{\ensuremath{\biguplus}}
\newcommand{\esbigvee}{\ensuremath{\bigvee}}
\newcommand{\esbigwedge}{\ensuremath{\bigwedge}}
\newcommand{\esblacklozenge}{\ensuremath{\blacklozenge}}
\newcommand{\esblacksquare}{\ensuremath{\blacksquare}}
\newcommand{\esblacktriangle}{\ensuremath{\blacktriangle}}
\newcommand{\esblacktriangledown}{\ensuremath{\blacktriangledown}}
\newcommand{\esblacktriangleleft}{\ensuremath{\blacktriangleleft}}
\newcommand{\esblacktriangleright}{\ensuremath{\blacktriangleright}}
\newcommand{\esbopf}{\ensuremath{\mathbb{b}}}
\newcommand{\esbot}{\ensuremath{\perp}}
\newcommand{\esbottom}{\ensuremath{\perp}}
\newcommand{\esbowtie}{\ensuremath{\bowtie}}
\newcommand{\esboxminus}{\ensuremath{\boxminus}}
\newcommand{\esboxplus}{\ensuremath{\boxplus}}
\newcommand{\esboxtimes}{\ensuremath{\boxtimes}}
\newcommand{\esbprime}{\ensuremath{\backprime}}
\newcommand{\esbreve}{\ensuremath{\breve{\mbox{}}}}
\newcommand{\esbscr}{\ensuremath{\mathpzc{b}}}
\newcommand{\esbsim}{\ensuremath{\backsim}}
\newcommand{\esbsime}{\ensuremath{\backsimeq}}
\newcommand{\esbsol}{\ensuremath{\backslash}}
\newcommand{\esbull}{\ensuremath{\bullet}}
\newcommand{\esbullet}{\ensuremath{\bullet}}
\newcommand{\esbump}{\ensuremath{\Bumpeq}}
\newcommand{\esbumpe}{\ensuremath{\bumpeq}}
\newcommand{\esbumpeq}{\ensuremath{\bumpeq}}
\newcommand{\escacute}{\ensuremath{\acute{c}}}
\newcommand{\escap}{\ensuremath{\cap}}
\newcommand{\escaron}{\ensuremath{\check{\mbox{}}}}
\newcommand{\esccaron}{\ensuremath{\check{c}}}
\newcommand{\esccedil}{\ensuremath{\mbox{\it{\c{c}}}}}
\newcommand{\esccirc}{\ensuremath{\hat{c}}}
\newcommand{\escdot}{\ensuremath{\dot{c}}}
\newcommand{\escedil}{\ensuremath{\mbox{\c{}}}}
\newcommand{\escent}{\ensuremath{\mathcent}}
\newcommand{\escenterdot}{\ensuremath{\cdot}}
\newcommand{\escfr}{\ensuremath{\mathfrak{c}}}
\newcommand{\eschcy}{\ensuremath{\mbox{{\cyrA\cyrch}}}}
\newcommand{\escheck}{\ensuremath{\checkmark}}
\newcommand{\escheckmark}{\ensuremath{\checkmark}}
\newcommand{\eschi}{\ensuremath{\chi}}
\newcommand{\escir}{\ensuremath{\medcirc}}
\newcommand{\escirc}{\ensuremath{\mbox{\^{}}}}
\newcommand{\escirceq}{\ensuremath{\circeq}}
\newcommand{\escirclearrowleft}{\ensuremath{\circlearrowleft}}
\newcommand{\escirclearrowright}{\ensuremath{\circlearrowright}}
\newcommand{\escircledR}{\ensuremath{\circledR}}
\newcommand{\escircledS}{\ensuremath{\circledS}}
\newcommand{\escircledast}{\ensuremath{\circledast}}
\newcommand{\escircledcirc}{\ensuremath{\circledcirc}}
\newcommand{\escircleddash}{\ensuremath{\circleddash}}
\newcommand{\escire}{\ensuremath{\circeq}}
\newcommand{\esclubs}{\ensuremath{\clubsuit}}
\newcommand{\esclubsuit}{\ensuremath{\clubsuit}}
\newcommand{\escolon}{\ensuremath{:}}
\newcommand{\escolone}{\ensuremath{\coloneqq}}
\newcommand{\escoloneq}{\ensuremath{\coloneqq}}
\newcommand{\escomma}{\ensuremath{,}}
\newcommand{\escommat}{\ensuremath{@}}
\newcommand{\escomp}{\ensuremath{\complement}}
\newcommand{\escompfn}{\ensuremath{\circ}}
\newcommand{\escomplement}{\ensuremath{\complement}}
\newcommand{\escomplexes}{\ensuremath{\mathbb{C}}}
\newcommand{\escong}{\ensuremath{\cong}}
\newcommand{\escongdot}{\ensuremath{\dot{\cong}}}
\newcommand{\esconint}{\ensuremath{\oint}}
\newcommand{\escopf}{\ensuremath{\mathbb{c}}}
\newcommand{\escoprod}{\ensuremath{\coprod}}
\newcommand{\escopy}{\ensuremath{\copyright}}
\newcommand{\escscr}{\ensuremath{\mathpzc{c}}}
\newcommand{\esctdot}{\ensuremath{\cdots}}
\newcommand{\escuepr}{\ensuremath{\curlyeqprec}}
\newcommand{\escuesc}{\ensuremath{\curlyeqsucc}}
\newcommand{\escularr}{\ensuremath{\curvearrowleft}}
\newcommand{\escup}{\ensuremath{\cup}}
\newcommand{\escurarr}{\ensuremath{\curvearrowright}}
\newcommand{\escurlyeqprec}{\ensuremath{\curlyeqprec}}
\newcommand{\escurlyeqsucc}{\ensuremath{\curlyeqsucc}}
\newcommand{\escurlyvee}{\ensuremath{\curlyvee}}
\newcommand{\escurlywedge}{\ensuremath{\curlywedge}}
\newcommand{\escurren}{\ensuremath{\mbox{\textcurrency}}}
\newcommand{\escurvearrowleft}{\ensuremath{\curvearrowleft}}
\newcommand{\escurvearrowright}{\ensuremath{\curvearrowright}}
\newcommand{\escuvee}{\ensuremath{\curlyvee}}
\newcommand{\escuwed}{\ensuremath{\curlywedge}}
\newcommand{\escwconint}{\ensuremath{\varointclockwise}}
\newcommand{\esdArr}{\ensuremath{\Downarrow}}
\newcommand{\esdagger}{\ensuremath{\dag}}
\newcommand{\esdaleth}{\ensuremath{\daleth}}
\newcommand{\esdarr}{\ensuremath{\downarrow}}
\newcommand{\esdashv}{\ensuremath{\dashv}}
\newcommand{\esdbkarow}{\ensuremath{\dashrightarrow}}
\newcommand{\esdblac}{\ensuremath{\mbox{\H{}}}}
\newcommand{\esdcaron}{\ensuremath{\check{d}}}
\newcommand{\esdcy}{\ensuremath{\mbox{{\cyrA\cyrd}}}}
\newcommand{\esdd}{\ensuremath{\mathbb{d}}}
\newcommand{\esddagger}{\ensuremath{\ddag}}
\newcommand{\esddarr}{\ensuremath{\downdownarrows}}
\newcommand{\esdelta}{\ensuremath{\delta}}
\newcommand{\esdfr}{\ensuremath{\mathfrak{d}}}
\newcommand{\esdharl}{\ensuremath{\downharpoonleft}}
\newcommand{\esdharr}{\ensuremath{\downharpoonright}}
\newcommand{\esdiam}{\ensuremath{\diamond}}
\newcommand{\esdiamond}{\ensuremath{\diamond}}
\newcommand{\esdiamondsuit}{\ensuremath{\vardiamondsuit}}
\newcommand{\esdiams}{\ensuremath{\vardiamondsuit}}
\newcommand{\esdie}{\ensuremath{\ddot{\mbox{}}}}
\newcommand{\esdigamma}{\ensuremath{\digamma}}
\newcommand{\esdiv}{\ensuremath{\div}}
\newcommand{\esdivide}{\ensuremath{\div}}
\newcommand{\esdivideontimes}{\ensuremath{\divideontimes}}
\newcommand{\esdivonx}{\ensuremath{\divideontimes}}
\newcommand{\esdjcy}{\ensuremath{\mbox{{\cyrA\cyrdje}}}}
\newcommand{\esdlcorn}{\ensuremath{\llcorner}}
\newcommand{\esdollar}{\ensuremath{\$}}
\newcommand{\esdopf}{\ensuremath{\mathbb{d}}}
\newcommand{\esdot}{\ensuremath{\dot{\mbox{}}}}
\newcommand{\esdoteq}{\ensuremath{\doteq}}
\newcommand{\esdoteqdot}{\ensuremath{\doteqdot}}
\newcommand{\esdotminus}{\ensuremath{\dot{-}}}
\newcommand{\esdotplus}{\ensuremath{\dotplus}}
\newcommand{\esdotsquare}{\ensuremath{\boxdot}}
\newcommand{\esdoublebarwedge}{\ensuremath{\doublebarwedge}}
\newcommand{\esdownarrow}{\ensuremath{\downarrow}}
\newcommand{\esdowndownarrows}{\ensuremath{\downdownarrows}}
\newcommand{\esdownharpoonleft}{\ensuremath{\downharpoonleft}}
\newcommand{\esdownharpoonright}{\ensuremath{\downharpoonright}}
\newcommand{\esdrcorn}{\ensuremath{\lrcorner}}
\newcommand{\esdscr}{\ensuremath{\mathpzc{d}}}
\newcommand{\esdscy}{\ensuremath{\mbox{{\cyrA\cyrdze}}}}
\newcommand{\esdsol}{\ensuremath{\bar{/}}}
\newcommand{\esdtdot}{\ensuremath{\ddots}}
\newcommand{\esdtri}{\ensuremath{\triangledown}}
\newcommand{\esdtrif}{\ensuremath{\blacktriangledown}}
\newcommand{\esdzcy}{\ensuremath{\mbox{{\cyrA\cyrdzhe}}}}
\newcommand{\eseDot}{\ensuremath{\doteqdot}}
\newcommand{\eseacute}{\ensuremath{\acute{e}}}
\newcommand{\esecaron}{\ensuremath{\check{e}}}
\newcommand{\esecir}{\ensuremath{\eqcirc}}
\newcommand{\esecirc}{\ensuremath{\hat{e}}}
\newcommand{\esecolon}{\ensuremath{\eqqcolon}}
\newcommand{\esecy}{\ensuremath{\mbox{{\cyrA\cyrerev}}}}
\newcommand{\esedot}{\ensuremath{\dot{e}}}
\newcommand{\esee}{\ensuremath{\mathbb{e}}}
\newcommand{\esefDot}{\ensuremath{\fallingdotseq}}
\newcommand{\esefr}{\ensuremath{\mathfrak{e}}}
\newcommand{\esegrave}{\ensuremath{\grave{e}}}
\newcommand{\esegs}{\ensuremath{\eqslantgtr}}
\newcommand{\esell}{\ensuremath{\ell}}
\newcommand{\esels}{\ensuremath{\eqslantless}}
\newcommand{\esemacr}{\ensuremath{\bar{e}}}
\newcommand{\esempty}{\ensuremath{\emptyset}}
\newcommand{\esemptyset}{\ensuremath{\emptyset}}
\newcommand{\esemptyv}{\ensuremath{\varnothing}}
\newcommand{\eseng}{\ensuremath{\mbox{\ng}}}
\newcommand{\eseogon}{\ensuremath{\mbox{\it{\k{e}}}}}
\newcommand{\eseopf}{\ensuremath{\mathbb{e}}}
\newcommand{\esepsi}{\ensuremath{\epsilon}}
\newcommand{\esepsilon}{\ensuremath{\epsilon}}
\newcommand{\esepsiv}{\ensuremath{\varepsilon}}
\newcommand{\eseqcirc}{\ensuremath{\eqcirc}}
\newcommand{\eseqcolon}{\ensuremath{\eqqcolon}}
\newcommand{\eseqsim}{\ensuremath{\eqsim}}
\newcommand{\eseqslantgtr}{\ensuremath{\eqslantgtr}}
\newcommand{\eseqslantless}{\ensuremath{\eqslantless}}
\newcommand{\esequals}{\ensuremath{=}}
\newcommand{\esequiv}{\ensuremath{\equiv}}
\newcommand{\esequivDD}{\ensuremath{\ddddot{\equiv}}}
\newcommand{\eserDot}{\ensuremath{\risingdotseq}}
\newcommand{\esescr}{\ensuremath{\mathpzc{e}}}
\newcommand{\esesdot}{\ensuremath{\doteq}}
\newcommand{\esesim}{\ensuremath{\eqsim}}
\newcommand{\eseta}{\ensuremath{\eta}}
\newcommand{\eseth}{\ensuremath{\eth}}
\newcommand{\eseuml}{\ensuremath{\ddot{e}}}
\newcommand{\esexcl}{\ensuremath{!}}
\newcommand{\esexist}{\ensuremath{\exists}}
\newcommand{\esexpectation}{\ensuremath{\mathpzc{E}}}
\newcommand{\esexponentiale}{\ensuremath{\mathbb{e}}}
\newcommand{\esfallingdotseq}{\ensuremath{\fallingdotseq}}
\newcommand{\esfcy}{\ensuremath{\mbox{{\cyrA\cyrf}}}}
\newcommand{\esfemale}{\ensuremath{\female}}
\newcommand{\esffilig}{\ensuremath{\mbox{ffi}}}
\newcommand{\esfflig}{\ensuremath{\mbox{ff}}}
\newcommand{\esffllig}{\ensuremath{\mbox{ffl}}}
\newcommand{\esffr}{\ensuremath{\mathfrak{f}}}
\newcommand{\esfilig}{\ensuremath{\mbox{fi}}}
\newcommand{\esflat}{\ensuremath{\flat}}
\newcommand{\esfllig}{\ensuremath{\mbox{fl}}}
\newcommand{\esfopf}{\ensuremath{\mathbb{f}}}
\newcommand{\esforall}{\ensuremath{\forall}}
\newcommand{\esfork}{\ensuremath{\pitchfork}}
\newcommand{\esfpartint}{\ensuremath{\fint}}
\newcommand{\esfraconetwo}{\ensuremath{\nicefrac{1}{2}}}
\newcommand{\esfraconethree}{\ensuremath{\nicefrac{1}{3}}}
\newcommand{\esfraconefour}{\ensuremath{\nicefrac{1}{4}}}
\newcommand{\esfraconefive}{\ensuremath{\nicefrac{1}{5}}}
\newcommand{\esfraconesix}{\ensuremath{\nicefrac{1}{6}}}
\newcommand{\esfraconeeight}{\ensuremath{\nicefrac{1}{7}}}
\newcommand{\esfractwothree}{\ensuremath{\nicefrac{2}{3}}}
\newcommand{\esfractwofive}{\ensuremath{\nicefrac{2}{5}}}
\newcommand{\esfracthreefour}{\ensuremath{\nicefrac{3}{4}}}
\newcommand{\esfracthreefive}{\ensuremath{\nicefrac{3}{5}}}
\newcommand{\esfracthreeeight}{\ensuremath{\nicefrac{3}{8}}}
\newcommand{\esfracfourfive}{\ensuremath{\nicefrac{4}{5}}}
\newcommand{\esfracfivesix}{\ensuremath{\nicefrac{5}{6}}}
\newcommand{\esfracfiveeight}{\ensuremath{\nicefrac{5}{8}}}
\newcommand{\esfracseveneight}{\ensuremath{\nicefrac{7}{8}}}
\newcommand{\esfrown}{\ensuremath{\frown}}
\newcommand{\esfscr}{\ensuremath{\mathpzc{f}}}
\newcommand{\esgE}{\ensuremath{\geqq}}
\newcommand{\esgEl}{\ensuremath{\gtreqqless}}
\newcommand{\esgacute}{\ensuremath{\acute{g}}}
\newcommand{\esgamma}{\ensuremath{\gamma}}
\newcommand{\esgammad}{\ensuremath{\digamma}}
\newcommand{\esgap}{\ensuremath{\gtrapprox}}
\newcommand{\esgbreve}{\ensuremath{\breve{g}}}
\newcommand{\esgcirc}{\ensuremath{\hat{g}}}
\newcommand{\esgcy}{\ensuremath{\mbox{{\cyrA\cyrg}}}}
\newcommand{\esgdot}{\ensuremath{\dot{g}}}
\newcommand{\esge}{\ensuremath{\geq}}
\newcommand{\esgel}{\ensuremath{\gtreqless}}
\newcommand{\esgeq}{\ensuremath{\geq}}
\newcommand{\esgeqq}{\ensuremath{\geqq}}
\newcommand{\esgeqslant}{\ensuremath{\geqslant}}
\newcommand{\esges}{\ensuremath{\geqslant}}
\newcommand{\esgfr}{\ensuremath{\mathfrak{g}}}
\newcommand{\esgg}{\ensuremath{\gg}}
\newcommand{\esggg}{\ensuremath{\ggg}}
\newcommand{\esgimel}{\ensuremath{\gimel}}
\newcommand{\esgjcy}{\ensuremath{\mbox{{\cyrA\'{\cyrg}}}}}
\newcommand{\esgl}{\ensuremath{\gtrless}}
\newcommand{\esgnE}{\ensuremath{\gneqq}}
\newcommand{\esgnap}{\ensuremath{\gnapprox}}
\newcommand{\esgnapprox}{\ensuremath{\gnapprox}}
\newcommand{\esgne}{\ensuremath{\gneq}}
\newcommand{\esgneq}{\ensuremath{\gneq}}
\newcommand{\esgneqq}{\ensuremath{\gneqq}}
\newcommand{\esgnsim}{\ensuremath{\gnsim}}
\newcommand{\esgopf}{\ensuremath{\mathbb{g}}}
\newcommand{\esgrave}{\ensuremath{\grave{\mbox{}}}}
\newcommand{\esgscr}{\ensuremath{\mathpzc{g}}}
\newcommand{\esgsim}{\ensuremath{\gtrsim}}
\newcommand{\esgt}{\ensuremath{>}}
\newcommand{\esgtdot}{\ensuremath{\gtrdot}}
\newcommand{\esgtrapprox}{\ensuremath{\gtrapprox}}
\newcommand{\esgtrdot}{\ensuremath{\gtrdot}}
\newcommand{\esgtreqless}{\ensuremath{\gtreqless}}
\newcommand{\esgtreqqless}{\ensuremath{\gtreqqless}}
\newcommand{\esgtrless}{\ensuremath{\gtrless}}
\newcommand{\esgtrsim}{\ensuremath{\gtrsim}}
\newcommand{\esgvertneqq}{\ensuremath{\gvertneqq}}
\newcommand{\esgvnE}{\ensuremath{\gvertneqq}}
\newcommand{\eshArr}{\ensuremath{\Leftrightarrow}}
\newcommand{\eshairsp}{\ensuremath{\,}}
\newcommand{\eshalf}{\ensuremath{\nicefrac{1}{2}}}
\newcommand{\eshamilt}{\ensuremath{\mathpzc{H}}}
\newcommand{\eshardcy}{\ensuremath{\mbox{{\cyrA\cyrhrdsn}}}}
\newcommand{\esharr}{\ensuremath{\leftrightarrow}}
\newcommand{\esharrw}{\ensuremath{\leftrightsquigarrow}}
\newcommand{\eshbar}{\ensuremath{\hbar}}
\newcommand{\eshcirc}{\ensuremath{\hat{h}}}
\newcommand{\eshearts}{\ensuremath{\varheartsuit}}
\newcommand{\esheartsuit}{\ensuremath{\varheartsuit}}
\newcommand{\eshellip}{\ensuremath{\ldots}}
\newcommand{\eshfr}{\ensuremath{\mathfrak{h}}}
\newcommand{\eshookleftarrow}{\ensuremath{\hookleftarrow}}
\newcommand{\eshookrightarrow}{\ensuremath{\hookrightarrow}}
\newcommand{\eshopf}{\ensuremath{\mathbb{h}}}
\newcommand{\eshscr}{\ensuremath{\mathpzc{h}}}
\newcommand{\eshslash}{\ensuremath{\hslash}}
\newcommand{\esiacute}{\ensuremath{\acute{\imath}}}
\newcommand{\esic}{\ensuremath{\,\!}}
\newcommand{\esicirc}{\ensuremath{\hat{\imath}}}
\newcommand{\esicy}{\ensuremath{\mbox{{\cyrA\cyri}}}}
\newcommand{\esiecy}{\ensuremath{\mbox{{\cyrA\cyre}}}}
\newcommand{\esiexcl}{\ensuremath{\mbox{!`}}}
\newcommand{\esiff}{\ensuremath{\Leftrightarrow}}
\newcommand{\esifr}{\ensuremath{\mathfrak{i}}}
\newcommand{\esigrave}{\ensuremath{\grave{\imath}}}
\newcommand{\esii}{\ensuremath{\mathbb{i}}}
\newcommand{\esiiiint}{\ensuremath{\iiiint}}
\newcommand{\esiiint}{\ensuremath{\iiint}}
\newcommand{\esijlig}{\ensuremath{\mbox{ij}}}
\newcommand{\esimacr}{\ensuremath{\bar{\imath}}}
\newcommand{\esimage}{\ensuremath{\Im}}
\newcommand{\esimagline}{\ensuremath{\mathpzc{I}}}
\newcommand{\esimagpart}{\ensuremath{\Im}}
\newcommand{\esimath}{\ensuremath{\imath}}
\newcommand{\esimof}{\ensuremath{\multimapdotbothB}}
\newcommand{\esimped}{\ensuremath{{-\mkern-12mu Z}}}
\newcommand{\esin}{\ensuremath{\in}}
\newcommand{\esincare}{\ensuremath{\nicefrac{c}{o}}}
\newcommand{\esinfin}{\ensuremath{\infty}}
\newcommand{\esinodot}{\ensuremath{\imath}}
\newcommand{\esint}{\ensuremath{\int}}
\newcommand{\esintcal}{\ensuremath{\intercal}}
\newcommand{\esintegers}{\ensuremath{\mathbb{Z}}}
\newcommand{\esintercal}{\ensuremath{\intercal}}
\newcommand{\esiocy}{\ensuremath{\mbox{{\cyrA\cyryo}}}}
\newcommand{\esiogon}{\ensuremath{\mbox{\it{\k{i}}}}}
\newcommand{\esiopf}{\ensuremath{\mathbb{i}}}
\newcommand{\esiota}{\ensuremath{\iota}}
\newcommand{\esiquest}{\ensuremath{\mbox{?`}}}
\newcommand{\esiscr}{\ensuremath{\mathpzc{i}}}
\newcommand{\esisin}{\ensuremath{\in}}
\newcommand{\esisindot}{\ensuremath{\dot{\in}}}
\newcommand{\esisinv}{\ensuremath{\in}}
\newcommand{\esit}{\ensuremath{~}}
\newcommand{\esitilde}{\ensuremath{\tilde{\imath}}}
\newcommand{\esiukcy}{\ensuremath{\mbox{{\cyrA\cyrii}}}}
\newcommand{\esiuml}{\ensuremath{\ddot{\imath}}}
\newcommand{\esjcirc}{\ensuremath{\hat{\jmath}}}
\newcommand{\esjcy}{\ensuremath{\mbox{{\cyrA\cyrishrt}}}}
\newcommand{\esjfr}{\ensuremath{\mathfrak{j}}}
\newcommand{\esjmath}{\ensuremath{\jmath}}
\newcommand{\esjopf}{\ensuremath{\mathbb{j}}}
\newcommand{\esjscr}{\ensuremath{\mathpzc{j}}}
\newcommand{\esjsercy}{\ensuremath{\mbox{{\cyrA\cyrje}}}}
\newcommand{\esjukcy}{\ensuremath{\mbox{{\cyrA\cyrie}}}}
\newcommand{\eskappa}{\ensuremath{\kappa}}
\newcommand{\eskappav}{\ensuremath{\varkappa}}
\newcommand{\eskcedil}{\ensuremath{\mbox{\it{\c{k}}}}}
\newcommand{\eskcy}{\ensuremath{\mbox{{\cyrA\cyrk}}}}
\newcommand{\eskfr}{\ensuremath{\mathfrak{k}}}
\newcommand{\eskhcy}{\ensuremath{\mbox{{\cyrA\cyrh}}}}
\newcommand{\eskjcy}{\ensuremath{\mbox{{\cyrA\'{\cyrk}}}}}
\newcommand{\eskopf}{\ensuremath{\mathbb{k}}}
\newcommand{\eskscr}{\ensuremath{\mathpzc{k}}}
\newcommand{\eslAarr}{\ensuremath{\Lleftarrow}}
\newcommand{\eslArr}{\ensuremath{\Leftarrow}}
\newcommand{\eslBarr}{\ensuremath{\dashleftarrow}}
\newcommand{\eslE}{\ensuremath{\leqq}}
\newcommand{\eslEg}{\ensuremath{\lesseqqgtr}}
\newcommand{\eslacute}{\ensuremath{\acute{l}}}
\newcommand{\eslagran}{\ensuremath{\mathpzc{L}}}
\newcommand{\eslambda}{\ensuremath{\lambda}}
\newcommand{\eslang}{\ensuremath{\langle}}
\newcommand{\eslangle}{\ensuremath{\langle}}
\newcommand{\eslap}{\ensuremath{\lessapprox}}
\newcommand{\eslaquo}{\ensuremath{\mbox{\guillemotleft}}}
\newcommand{\eslarr}{\ensuremath{\leftarrow}}
\newcommand{\eslarrhk}{\ensuremath{\hookleftarrow}}
\newcommand{\eslarrlp}{\ensuremath{\looparrowleft}}
\newcommand{\eslarrtl}{\ensuremath{\leftarrowtail}}
\newcommand{\eslbrace}{\ensuremath{\{}}
\newcommand{\eslbrack}{\ensuremath{[}}
\newcommand{\eslcaron}{\ensuremath{\check{l}}}
\newcommand{\eslcedil}{\ensuremath{\mbox{\it{\c{l}}}}}
\newcommand{\eslceil}{\ensuremath{\lceil}}
\newcommand{\eslcub}{\ensuremath{\{}}
\newcommand{\eslcy}{\ensuremath{\mbox{{\cyrA\cyrl}}}}
\newcommand{\esldquo}{\ensuremath{\mbox{\textquotedblleft}}}
\newcommand{\esldquor}{\ensuremath{\mbox{\quotedblbase}}}
\newcommand{\esle}{\ensuremath{\leq}}
\newcommand{\esleftarrow}{\ensuremath{\leftarrow}}
\newcommand{\esleftarrowtail}{\ensuremath{\leftarrowtail}}
\newcommand{\esleftharpoondown}{\ensuremath{\leftharpoondown}}
\newcommand{\esleftharpoonup}{\ensuremath{\leftharpoonup}}
\newcommand{\esleftleftarrows}{\ensuremath{\leftleftarrows}}
\newcommand{\esleftrightarrow}{\ensuremath{\leftrightarrow}}
\newcommand{\esleftrightarrows}{\ensuremath{\leftrightarrows}}
\newcommand{\esleftrightharpoons}{\ensuremath{\leftrightharpoons}}
\newcommand{\esleftrightsquigarrow}{\ensuremath{\leftrightsquigarrow}}
\newcommand{\esleftthreetimes}{\ensuremath{\leftthreetimes}}
\newcommand{\esleg}{\ensuremath{\lesseqgtr}}
\newcommand{\esleq}{\ensuremath{\leq}}
\newcommand{\esleqq}{\ensuremath{\leqq}}
\newcommand{\esleqslant}{\ensuremath{\leqslant}}
\newcommand{\esles}{\ensuremath{\leqslant}}
\newcommand{\eslessapprox}{\ensuremath{\lessapprox}}
\newcommand{\eslessdot}{\ensuremath{\lessdot}}
\newcommand{\eslesseqgtr}{\ensuremath{\lesseqgtr}}
\newcommand{\eslesseqqgtr}{\ensuremath{\lesseqqgtr}}
\newcommand{\eslessgtr}{\ensuremath{\lessgtr}}
\newcommand{\eslesssim}{\ensuremath{\lesssim}}
\newcommand{\eslfisht}{\ensuremath{\strictfi}}
\newcommand{\eslfloor}{\ensuremath{\lfloor}}
\newcommand{\eslfr}{\ensuremath{\mathfrak{l}}}
\newcommand{\eslg}{\ensuremath{\lessgtr}}
\newcommand{\eslhard}{\ensuremath{\leftharpoondown}}
\newcommand{\eslharu}{\ensuremath{\leftharpoonup}}
\newcommand{\esljcy}{\ensuremath{\mbox{{\cyrA\cyrlje}}}}
\newcommand{\esll}{\ensuremath{\ll}}
\newcommand{\esllarr}{\ensuremath{\leftleftarrows}}
\newcommand{\esllcorner}{\ensuremath{\llcorner}}
\newcommand{\eslnE}{\ensuremath{\lneqq}}
\newcommand{\eslnap}{\ensuremath{\lnapprox}}
\newcommand{\eslnapprox}{\ensuremath{\lnapprox}}
\newcommand{\eslne}{\ensuremath{\lneq}}
\newcommand{\eslneq}{\ensuremath{\lneq}}
\newcommand{\eslneqq}{\ensuremath{\lneqq}}
\newcommand{\eslnsim}{\ensuremath{\lnsim}}
\newcommand{\eslobrk}{\ensuremath{\llbracket}}
\newcommand{\eslongleftarrow}{\ensuremath{\longleftarrow}}
\newcommand{\eslongleftrightarrow}{\ensuremath{\longleftrightarrow}}
\newcommand{\eslongmapsto}{\ensuremath{\longmapsto}}
\newcommand{\eslongrightarrow}{\ensuremath{\longrightarrow}}
\newcommand{\eslooparrowleft}{\ensuremath{\looparrowleft}}
\newcommand{\eslooparrowright}{\ensuremath{\looparrowright}}
\newcommand{\eslopf}{\ensuremath{\mathbb{l}}}
\newcommand{\eslowbar}{\ensuremath{\_}}
\newcommand{\esloz}{\ensuremath{\lozenge}}
\newcommand{\eslozenge}{\ensuremath{\lozenge}}
\newcommand{\eslozf}{\ensuremath{\blacklozenge}}
\newcommand{\eslpar}{\ensuremath{(}}
\newcommand{\eslrarr}{\ensuremath{\leftrightarrows}}
\newcommand{\eslrcorner}{\ensuremath{\lrcorner}}
\newcommand{\eslrhar}{\ensuremath{\leftrightharpoons}}
\newcommand{\eslscr}{\ensuremath{\mathpzc{l}}}
\newcommand{\eslsh}{\ensuremath{\Lsh}}
\newcommand{\eslsim}{\ensuremath{\lesssim}}
\newcommand{\eslsqb}{\ensuremath{[}}
\newcommand{\eslsquo}{\ensuremath{\mbox{\textquoteleft}}}
\newcommand{\eslsquor}{\ensuremath{\mbox{\quotesinglbase}}}
\newcommand{\eslstrok}{\ensuremath{\mbox{\l}}}
\newcommand{\eslt}{\ensuremath{<}}
\newcommand{\esltdot}{\ensuremath{\lessdot}}
\newcommand{\eslthree}{\ensuremath{\leftthreetimes}}
\newcommand{\esltimes}{\ensuremath{\ltimes}}
\newcommand{\esltri}{\ensuremath{\triangleleft}}
\newcommand{\esltrie}{\ensuremath{\unlhd}}
\newcommand{\esltrif}{\ensuremath{\blacktriangleleft}}
\newcommand{\eslvertneqq}{\ensuremath{\lvertneqq}}
\newcommand{\eslvnE}{\ensuremath{\lvertneqq}}
\newcommand{\esmacr}{\ensuremath{\bar{\mbox{}}}}
\newcommand{\esmale}{\ensuremath{\male}}
\newcommand{\esmalt}{\ensuremath{\maltese}}
\newcommand{\esmaltese}{\ensuremath{\maltese}}
\newcommand{\esmap}{\ensuremath{\mapsto}}
\newcommand{\esmapsto}{\ensuremath{\mapsto}}
\newcommand{\esmcy}{\ensuremath{\mbox{{\cyrA\cyrm}}}}
\newcommand{\esmeasuredangle}{\ensuremath{\measuredangle}}
\newcommand{\esmfr}{\ensuremath{\mathfrak{m}}}
\newcommand{\esmho}{\ensuremath{\mho}}
\newcommand{\esmicro}{\ensuremath{\mu}}
\newcommand{\esmid}{\ensuremath{\mid}}
\newcommand{\esmidast}{\ensuremath{\ast}}
\newcommand{\esmiddot}{\ensuremath{\cdot}}
\newcommand{\esminus}{\ensuremath{-}}
\newcommand{\esminusb}{\ensuremath{\boxminus}}
\newcommand{\esminusd}{\ensuremath{\dot{-}}}
\newcommand{\esmldr}{\ensuremath{\ldots}}
\newcommand{\esmnplus}{\ensuremath{\mp}}
\newcommand{\esmodels}{\ensuremath{\models}}
\newcommand{\esmopf}{\ensuremath{\mathbb{m}}}
\newcommand{\esmp}{\ensuremath{\mp}}
\newcommand{\esmscr}{\ensuremath{\mathpzc{m}}}
\newcommand{\esmu}{\ensuremath{\mu}}
\newcommand{\esmultimap}{\ensuremath{\multimap}}
\newcommand{\esmumap}{\ensuremath{\multimap}}
\newcommand{\esnGg}{\ensuremath{\not\ggg}}
\newcommand{\esnGt}{\ensuremath{\ngg}}
\newcommand{\esnGtv}{\ensuremath{\ngg}}
\newcommand{\esnLeftarrow}{\ensuremath{\nLeftarrow}}
\newcommand{\esnLeftrightarrow}{\ensuremath{\nLeftrightarrow}}
\newcommand{\esnLl}{\ensuremath{\not\lll}}
\newcommand{\esnLt}{\ensuremath{\nll}}
\newcommand{\esnLtv}{\ensuremath{\nll}}
\newcommand{\esnRightarrow}{\ensuremath{\nRightarrow}}
\newcommand{\esnVDash}{\ensuremath{\nVDash}}
\newcommand{\esnVdash}{\ensuremath{\nVdash}}
\newcommand{\esnabla}{\ensuremath{\nabla}}
\newcommand{\esnacute}{\ensuremath{\acute{n}}}
\newcommand{\esnang}{\ensuremath{\notvert\angle}}
\newcommand{\esnap}{\ensuremath{\napprox}}
\newcommand{\esnapE}{\ensuremath{\not\approxeq}}
\newcommand{\esnapprox}{\ensuremath{\napprox}}
\newcommand{\esnatur}{\ensuremath{\natural}}
\newcommand{\esnatural}{\ensuremath{\natural}}
\newcommand{\esnaturals}{\ensuremath{\mathbb{N}}}
\newcommand{\esnbsp}{\ensuremath{~}}
\newcommand{\esnbump}{\ensuremath{\nBumpeq}}
\newcommand{\esnbumpe}{\ensuremath{\nbumpeq}}
\newcommand{\esncap}{\ensuremath{\bar{\cap}}}
\newcommand{\esncaron}{\ensuremath{\check{n}}}
\newcommand{\esncedil}{\ensuremath{\mbox{\it{\c{n}}}}}
\newcommand{\esncong}{\ensuremath{\ncong}}
\newcommand{\esncongdot}{\ensuremath{\dot{\ncong}}}
\newcommand{\esncup}{\ensuremath{\bar{\cup}}}
\newcommand{\esncy}{\ensuremath{\mbox{{\cyrA\cyrn}}}}
\newcommand{\esne}{\ensuremath{\neq}}
\newcommand{\esneArr}{\ensuremath{\Nearrow}}
\newcommand{\esnearr}{\ensuremath{\nearrow}}
\newcommand{\esnearrow}{\ensuremath{\nearrow}}
\newcommand{\esnequiv}{\ensuremath{\nequiv}}
\newcommand{\esnesim}{\ensuremath{\not\eqsim}}
\newcommand{\esnexist}{\ensuremath{\nexists}}
\newcommand{\esnexists}{\ensuremath{\nexists}}
\newcommand{\esnfr}{\ensuremath{\mathfrak{n}}}
\newcommand{\esngE}{\ensuremath{\ngeqq}}
\newcommand{\esnge}{\ensuremath{\ngeq}}
\newcommand{\esngeq}{\ensuremath{\ngeq}}
\newcommand{\esngeqq}{\ensuremath{\ngeqq}}
\newcommand{\esngeqslant}{\ensuremath{\ngeqslant}}
\newcommand{\esnges}{\ensuremath{\ngeqslant}}
\newcommand{\esngsim}{\ensuremath{\ngtrsim}}
\newcommand{\esngt}{\ensuremath{\ngtr}}
\newcommand{\esngtr}{\ensuremath{\ngtr}}
\newcommand{\esnhArr}{\ensuremath{\nLeftrightarrow}}
\newcommand{\esnharr}{\ensuremath{\nleftrightarrow}}
\newcommand{\esni}{\ensuremath{\ni}}
\newcommand{\esniv}{\ensuremath{\ni}}
\newcommand{\esnjcy}{\ensuremath{\mbox{{\cyrA\cyrnje}}}}
\newcommand{\esnlArr}{\ensuremath{\nLeftarrow}}
\newcommand{\esnlE}{\ensuremath{\nleqq}}
\newcommand{\esnlarr}{\ensuremath{\nleftarrow}}
\newcommand{\esnldr}{\ensuremath{..}}
\newcommand{\esnle}{\ensuremath{\nleq}}
\newcommand{\esnleftarrow}{\ensuremath{\nleftarrow}}
\newcommand{\esnleftrightarrow}{\ensuremath{\nleftrightarrow}}
\newcommand{\esnleq}{\ensuremath{\nleq}}
\newcommand{\esnleqq}{\ensuremath{\nleqq}}
\newcommand{\esnleqslant}{\ensuremath{\nleqslant}}
\newcommand{\esnles}{\ensuremath{\nleqslant}}
\newcommand{\esnless}{\ensuremath{\nless}}
\newcommand{\esnlsim}{\ensuremath{\nlesssim}}
\newcommand{\esnlt}{\ensuremath{\nless}}
\newcommand{\esnltri}{\ensuremath{\ntriangleleft}}
\newcommand{\esnltrie}{\ensuremath{\ntrianglelefteq}}
\newcommand{\esnmid}{\ensuremath{\nmid}}
\newcommand{\esnopf}{\ensuremath{\mathbb{n}}}
\newcommand{\esnot}{\ensuremath{\neg}}
\newcommand{\esnotin}{\ensuremath{\notin}}
\newcommand{\esnotindot}{\ensuremath{\dot{\notin}}}
\newcommand{\esnotinva}{\ensuremath{\notin}}
\newcommand{\esnotinvb}{\ensuremath{\bar{\in}}}
\newcommand{\esnotni}{\ensuremath{\notni}}
\newcommand{\esnotniva}{\ensuremath{\notni}}
\newcommand{\esnotnivb}{\ensuremath{\bar{\ni}}}
\newcommand{\esnpar}{\ensuremath{\nparallel}}
\newcommand{\esnparallel}{\ensuremath{\nparallel}}
\newcommand{\esnparsl}{\ensuremath{\nvarparallel}}
\newcommand{\esnpart}{\ensuremath{{/\mkern-9mu\partial}}}
\newcommand{\esnpr}{\ensuremath{\nprec}}
\newcommand{\esnprcue}{\ensuremath{\npreccurlyeq}}
\newcommand{\esnpre}{\ensuremath{\npreceq}}
\newcommand{\esnprec}{\ensuremath{\nprec}}
\newcommand{\esnpreceq}{\ensuremath{\npreceq}}
\newcommand{\esnrArr}{\ensuremath{\nRightarrow}}
\newcommand{\esnrarr}{\ensuremath{\nrightarrow}}
\newcommand{\esnrarrw}{\ensuremath{\not\leadsto}}
\newcommand{\esnrightarrow}{\ensuremath{\nrightarrow}}
\newcommand{\esnrtri}{\ensuremath{\ntriangleright}}
\newcommand{\esnrtrie}{\ensuremath{\ntrianglerighteq}}
\newcommand{\esnsc}{\ensuremath{\nsucc}}
\newcommand{\esnsccue}{\ensuremath{\nsucccurlyeq}}
\newcommand{\esnsce}{\ensuremath{\nsucceq}}
\newcommand{\esnscr}{\ensuremath{\mathpzc{n}}}
\newcommand{\esnshortmid}{\ensuremath{\nshortmid}}
\newcommand{\esnshortparallel}{\ensuremath{\nshortparallel}}
\newcommand{\esnsim}{\ensuremath{\nsim}}
\newcommand{\esnsime}{\ensuremath{\nsimeq}}
\newcommand{\esnsimeq}{\ensuremath{\nsimeq}}
\newcommand{\esnsmid}{\ensuremath{\nshortmid}}
\newcommand{\esnspar}{\ensuremath{\nshortparallel}}
\newcommand{\esnsqsube}{\ensuremath{\nsqsubseteq}}
\newcommand{\esnsqsupe}{\ensuremath{\nsqsupseteq}}
\newcommand{\esnsub}{\ensuremath{\nsubset}}
\newcommand{\esnsubE}{\ensuremath{\nsubseteqq}}
\newcommand{\esnsube}{\ensuremath{\nsubseteq}}
\newcommand{\esnsubset}{\ensuremath{\notvert\subset}}
\newcommand{\esnsubseteq}{\ensuremath{\nsubseteq}}
\newcommand{\esnsubseteqq}{\ensuremath{\nsubseteqq}}
\newcommand{\esnsucc}{\ensuremath{\nsucc}}
\newcommand{\esnsucceq}{\ensuremath{\nsucceq}}
\newcommand{\esnsup}{\ensuremath{\nsupset}}
\newcommand{\esnsupE}{\ensuremath{\nsupseteqq}}
\newcommand{\esnsupe}{\ensuremath{\nsupseteq}}
\newcommand{\esnsupset}{\ensuremath{\notvert\supset}}
\newcommand{\esnsupseteq}{\ensuremath{\nsupseteq}}
\newcommand{\esnsupseteqq}{\ensuremath{\nsupseteqq}}
\newcommand{\esntgl}{\ensuremath{\ngtrless}}
\newcommand{\esntilde}{\ensuremath{\tilde{n}}}
\newcommand{\esntlg}{\ensuremath{\nlessgtr}}
\newcommand{\esntriangleleft}{\ensuremath{\ntriangleleft}}
\newcommand{\esntrianglelefteq}{\ensuremath{\ntrianglelefteq}}
\newcommand{\esntriangleright}{\ensuremath{\ntriangleright}}
\newcommand{\esntrianglerighteq}{\ensuremath{\ntrianglerighteq}}
\newcommand{\esnu}{\ensuremath{\nu}}
\newcommand{\esnum}{\ensuremath{\#}}
\newcommand{\esnumero}{\ensuremath{\mbox{{\cyrA\textnumero}}}}
\newcommand{\esnvDash}{\ensuremath{\nvDash}}
\newcommand{\esnvHarr}{\ensuremath{\notvert\Leftrightarrow}}
\newcommand{\esnvdash}{\ensuremath{\nvdash}}
\newcommand{\esnvge}{\ensuremath{\notvert\geqslant}}
\newcommand{\esnvgt}{\ensuremath{\notvert>}}
\newcommand{\esnvlArr}{\ensuremath{\notvert\Leftarrow}}
\newcommand{\esnvle}{\ensuremath{\notvert\leqslant}}
\newcommand{\esnvlt}{\ensuremath{\notvert<}}
\newcommand{\esnvrArr}{\ensuremath{\notvert\Rightarrow}}
\newcommand{\esnwArr}{\ensuremath{\Nwarrow}}
\newcommand{\esnwarr}{\ensuremath{\nwarrow}}
\newcommand{\esnwarrow}{\ensuremath{\nwarrow}}
\newcommand{\esoS}{\ensuremath{\circledS}}
\newcommand{\esoacute}{\ensuremath{\acute{o}}}
\newcommand{\esoast}{\ensuremath{\circledast}}
\newcommand{\esocir}{\ensuremath{\circledcirc}}
\newcommand{\esocirc}{\ensuremath{\hat{o}}}
\newcommand{\esocy}{\ensuremath{\mbox{{\cyrA\cyro}}}}
\newcommand{\esodash}{\ensuremath{\circleddash}}
\newcommand{\esodblac}{\ensuremath{\mbox{\it{\H{o}}}}}
\newcommand{\esodot}{\ensuremath{\odot}}
\newcommand{\esoelig}{\ensuremath{\mbox{\oe}}}
\newcommand{\esofr}{\ensuremath{\mathfrak{o}}}
\newcommand{\esogon}{\ensuremath{\mbox{\k{\mbox{}}}}}
\newcommand{\esograve}{\ensuremath{\grave{o}}}
\newcommand{\esohm}{\ensuremath{\Omega}}
\newcommand{\esoint}{\ensuremath{\oint}}
\newcommand{\esolarr}{\ensuremath{\circlearrowleft}}
\newcommand{\esomacr}{\ensuremath{\bar{o}}}
\newcommand{\esomega}{\ensuremath{\omega}}
\newcommand{\esomicron}{\ensuremath{o}}
\newcommand{\esominus}{\ensuremath{\ominus}}
\newcommand{\esoopf}{\ensuremath{\mathbb{o}}}
\newcommand{\esoplus}{\ensuremath{\oplus}}
\newcommand{\esor}{\ensuremath{\vee}}
\newcommand{\esorarr}{\ensuremath{\circlearrowright}}
\newcommand{\esorder}{\ensuremath{\mathpzc{o}}}
\newcommand{\esorderof}{\ensuremath{\mathpzc{o}}}
\newcommand{\esordf}{\ensuremath{\mbox{\textordfeminine}}}
\newcommand{\esordm}{\ensuremath{\mbox{\textordmasculine}}}
\newcommand{\esorigof}{\ensuremath{\multimapdotbothA}}
\newcommand{\esoscr}{\ensuremath{\mathpzc{o}}}
\newcommand{\esoslash}{\ensuremath{\mbox{\o}}}
\newcommand{\esosol}{\ensuremath{\oslash}}
\newcommand{\esotilde}{\ensuremath{\tilde{o}}}
\newcommand{\esotimes}{\ensuremath{\otimes}}
\newcommand{\esotimesas}{\ensuremath{\hat{\otimes}}}
\newcommand{\esouml}{\ensuremath{\ddot{o}}}
\newcommand{\espar}{\ensuremath{\parallel}}
\newcommand{\espara}{\ensuremath{\P}}
\newcommand{\esparallel}{\ensuremath{\parallel}}
\newcommand{\esparsl}{\ensuremath{\varparallel}}
\newcommand{\espart}{\ensuremath{\partial}}
\newcommand{\espcy}{\ensuremath{\mbox{{\cyrA\cyrp}}}}
\newcommand{\espercnt}{\ensuremath{\%}}
\newcommand{\esperiod}{\ensuremath{.}}
\newcommand{\espermil}{\ensuremath{\tcperthousand}}
\newcommand{\esperp}{\ensuremath{\perp}}
\newcommand{\espertenk}{\ensuremath{\tcpertenthousand}}
\newcommand{\espfr}{\ensuremath{\mathfrak{p}}}
\newcommand{\esphi}{\ensuremath{\phi}}
\newcommand{\esphiv}{\ensuremath{\varphi}}
\newcommand{\esphmmat}{\ensuremath{\mathpzc{M}}}
\newcommand{\espi}{\ensuremath{\pi}}
\newcommand{\espitchfork}{\ensuremath{\pitchfork}}
\newcommand{\espiv}{\ensuremath{\varpi}}
\newcommand{\esplanck}{\ensuremath{\hbar}}
\newcommand{\esplanckh}{\ensuremath{\mathpzc{h}}}
\newcommand{\esplankv}{\ensuremath{\hslash}}
\newcommand{\esplus}{\ensuremath{+}}
\newcommand{\esplusacir}{\ensuremath{\hat{+}}}
\newcommand{\esplusb}{\ensuremath{\boxplus}}
\newcommand{\espluscir}{\ensuremath{\mathring{+}}}
\newcommand{\esplusdo}{\ensuremath{\dotplus}}
\newcommand{\esplusmn}{\ensuremath{\pm}}
\newcommand{\esplustwo}{\ensuremath{{+}_{2}}}
\newcommand{\espm}{\ensuremath{\pm}}
\newcommand{\espopf}{\ensuremath{\mathbb{p}}}
\newcommand{\espound}{\ensuremath{\pounds}}
\newcommand{\espr}{\ensuremath{\prec}}
\newcommand{\esprE}{\ensuremath{\preceqq}}
\newcommand{\esprap}{\ensuremath{\precapprox}}
\newcommand{\esprcue}{\ensuremath{\preccurlyeq}}
\newcommand{\espre}{\ensuremath{\preceq}}
\newcommand{\esprec}{\ensuremath{\prec}}
\newcommand{\esprecapprox}{\ensuremath{\precapprox}}
\newcommand{\espreccurlyeq}{\ensuremath{\preccurlyeq}}
\newcommand{\espreceq}{\ensuremath{\preceq}}
\newcommand{\esprecnapprox}{\ensuremath{\precnapprox}}
\newcommand{\esprecneqq}{\ensuremath{\precneqq}}
\newcommand{\esprecnsim}{\ensuremath{\precnsim}}
\newcommand{\esprecsim}{\ensuremath{\precsim}}
\newcommand{\esprime}{\ensuremath{\prime}}
\newcommand{\esprimes}{\ensuremath{\mathbb{P}}}
\newcommand{\esprnE}{\ensuremath{\precneqq}}
\newcommand{\esprnap}{\ensuremath{\precnapprox}}
\newcommand{\esprnsim}{\ensuremath{\precnsim}}
\newcommand{\esprod}{\ensuremath{\prod}}
\newcommand{\esprop}{\ensuremath{\propto}}
\newcommand{\espropto}{\ensuremath{\propto}}
\newcommand{\esprsim}{\ensuremath{\precsim}}
\newcommand{\espscr}{\ensuremath{\mathpzc{p}}}
\newcommand{\espsi}{\ensuremath{\psi}}
\newcommand{\esqfr}{\ensuremath{\mathfrak{q}}}
\newcommand{\esqint}{\ensuremath{\iiiint}}
\newcommand{\esqopf}{\ensuremath{\mathbb{q}}}
\newcommand{\esqprime}{\ensuremath{\prime\prime\prime\prime}}
\newcommand{\esqscr}{\ensuremath{\mathpzc{q}}}
\newcommand{\esquaternions}{\ensuremath{\mathbb{H}}}
\newcommand{\esquatint}{\ensuremath{\sqint}}
\newcommand{\esquest}{\ensuremath{?}}
\newcommand{\esquot}{\ensuremath{\mbox{"}}}
\newcommand{\esrAarr}{\ensuremath{\Rrightarrow}}
\newcommand{\esrArr}{\ensuremath{\Rightarrow}}
\newcommand{\esrBarr}{\ensuremath{\dashrightarrow}}
\newcommand{\esracute}{\ensuremath{\acute{r}}}
\newcommand{\esradic}{\ensuremath{\surd}}
\newcommand{\esrang}{\ensuremath{\rangle}}
\newcommand{\esrangle}{\ensuremath{\rangle}}
\newcommand{\esraquo}{\ensuremath{\mbox{\guillemotright}}}
\newcommand{\esrarr}{\ensuremath{\rightarrow}}
\newcommand{\esrarrhk}{\ensuremath{\hookrightarrow}}
\newcommand{\esrarrlp}{\ensuremath{\looparrowright}}
\newcommand{\esrarrtl}{\ensuremath{\rightarrowtail}}
\newcommand{\esrarrw}{\ensuremath{\leadsto}}
\newcommand{\esratio}{\ensuremath{:}}
\newcommand{\esrationals}{\ensuremath{\mathbb{Q}}}
\newcommand{\esrbrace}{\ensuremath{\}}}
\newcommand{\esrbrack}{\ensuremath{]}}
\newcommand{\esrcaron}{\ensuremath{\check{r}}}
\newcommand{\esrcedil}{\ensuremath{\mbox{\it{\c{r}}}}}
\newcommand{\esrceil}{\ensuremath{\rceil}}
\newcommand{\esrcub}{\ensuremath{\}}}
\newcommand{\esrcy}{\ensuremath{\mbox{{\cyrA\cyrr}}}}
\newcommand{\esrdquo}{\ensuremath{\mbox{\textquotedblright}}}
\newcommand{\esrdquor}{\ensuremath{\mbox{\textquotedblright}}}
\newcommand{\esreal}{\ensuremath{\Re}}
\newcommand{\esrealine}{\ensuremath{\mathpzc{R}}}
\newcommand{\esrealpart}{\ensuremath{\Re}}
\newcommand{\esreals}{\ensuremath{\mathbb{R}}}
\newcommand{\esreg}{\ensuremath{\circledR}}
\newcommand{\esrfisht}{\ensuremath{\strictif}}
\newcommand{\esrfloor}{\ensuremath{\rfloor}}
\newcommand{\esrfr}{\ensuremath{\mathfrak{r}}}
\newcommand{\esrhard}{\ensuremath{\rightharpoondown}}
\newcommand{\esrharu}{\ensuremath{\rightharpoonup}}
\newcommand{\esrho}{\ensuremath{\rho}}
\newcommand{\esrhov}{\ensuremath{\varrho}}
\newcommand{\esrightarrow}{\ensuremath{\rightarrow}}
\newcommand{\esrightarrowtail}{\ensuremath{\rightarrowtail}}
\newcommand{\esrightharpoondown}{\ensuremath{\rightharpoondown}}
\newcommand{\esrightharpoonup}{\ensuremath{\rightharpoonup}}
\newcommand{\esrightleftarrows}{\ensuremath{\rightleftarrows}}
\newcommand{\esrightleftharpoons}{\ensuremath{\rightleftharpoons}}
\newcommand{\esrightrightarrows}{\ensuremath{\rightrightarrows}}
\newcommand{\esrightsquigarrow}{\ensuremath{\leadsto}}
\newcommand{\esrightthreetimes}{\ensuremath{\rightthreetimes}}
\newcommand{\esring}{\ensuremath{\mathring{}}}
\newcommand{\esrisingdotseq}{\ensuremath{\risingdotseq}}
\newcommand{\esrlarr}{\ensuremath{\rightleftarrows}}
\newcommand{\esrlhar}{\ensuremath{\rightleftharpoons}}
\newcommand{\esrobrk}{\ensuremath{\rrbracket}}
\newcommand{\esropf}{\ensuremath{\mathbb{r}}}
\newcommand{\esrpar}{\ensuremath{)}}
\newcommand{\esrrarr}{\ensuremath{\rightrightarrows}}
\newcommand{\esrscr}{\ensuremath{\mathpzc{r}}}
\newcommand{\esrsh}{\ensuremath{\Rsh}}
\newcommand{\esrsqb}{\ensuremath{]}}
\newcommand{\esrsquo}{\ensuremath{\mbox{\textquoteright}}}
\newcommand{\esrsquor}{\ensuremath{\mbox{\textquoteright}}}
\newcommand{\esrthree}{\ensuremath{\rightthreetimes}}
\newcommand{\esrtimes}{\ensuremath{\rtimes}}
\newcommand{\esrtri}{\ensuremath{\triangleright}}
\newcommand{\esrtrie}{\ensuremath{\unrhd}}
\newcommand{\esrtrif}{\ensuremath{\blacktriangleright}}
\newcommand{\esrx}{\ensuremath{\mbox{\textrecipe}}}
\newcommand{\essacute}{\ensuremath{\acute{s}}}
\newcommand{\essc}{\ensuremath{\succ}}
\newcommand{\esscE}{\ensuremath{\succeqq}}
\newcommand{\esscap}{\ensuremath{\succapprox}}
\newcommand{\esscaron}{\ensuremath{\check{s}}}
\newcommand{\essccue}{\ensuremath{\succcurlyeq}}
\newcommand{\essce}{\ensuremath{\succeq}}
\newcommand{\esscedil}{\ensuremath{\mbox{\it{\c{s}}}}}
\newcommand{\esscirc}{\ensuremath{\hat{s}}}
\newcommand{\esscnE}{\ensuremath{\succneqq}}
\newcommand{\esscnap}{\ensuremath{\succnapprox}}
\newcommand{\esscnsim}{\ensuremath{\succnsim}}
\newcommand{\esscsim}{\ensuremath{\succsim}}
\newcommand{\esscy}{\ensuremath{\mbox{{\cyrA\cyrs}}}}
\newcommand{\essdot}{\ensuremath{\cdot}}
\newcommand{\essdotb}{\ensuremath{\boxdot}}
\newcommand{\esseArr}{\ensuremath{\Searrow}}
\newcommand{\essearr}{\ensuremath{\searrow}}
\newcommand{\essearrow}{\ensuremath{\searrow}}
\newcommand{\essect}{\ensuremath{\S}}
\newcommand{\essemi}{\ensuremath{;}}
\newcommand{\essetminus}{\ensuremath{\smallsetminus}}
\newcommand{\essetmn}{\ensuremath{\smallsetminus}}
\newcommand{\essfr}{\ensuremath{\mathfrak{s}}}
\newcommand{\essharp}{\ensuremath{\sharp}}
\newcommand{\esshchcy}{\ensuremath{\mbox{{\cyrA\cyrshch}}}}
\newcommand{\esshcy}{\ensuremath{\mbox{{\cyrA\cyrsh}}}}
\newcommand{\esshortmid}{\ensuremath{\shortmid}}
\newcommand{\esshortparallel}{\ensuremath{\shortparallel}}
\newcommand{\esshy}{\ensuremath{-}}
\newcommand{\essigma}{\ensuremath{\sigma}}
\newcommand{\essigmav}{\ensuremath{\varsigma}}
\newcommand{\essim}{\ensuremath{\sim}}
\newcommand{\essimdot}{\ensuremath{\dot{\sim}}}
\newcommand{\essime}{\ensuremath{\simeq}}
\newcommand{\essimeq}{\ensuremath{\simeq}}
\newcommand{\essimrarr}{\ensuremath{\tilde{\rightarrow}}}
\newcommand{\esslarr}{\ensuremath{\leftarrow}}
\newcommand{\essmallsetminus}{\ensuremath{\smallsetminus}}
\newcommand{\essmid}{\ensuremath{\shortmid}}
\newcommand{\essmile}{\ensuremath{\smile}}
\newcommand{\essoftcy}{\ensuremath{\mbox{{\cyrA\cyrsftsn}}}}
\newcommand{\essol}{\ensuremath{/}}
\newcommand{\essopf}{\ensuremath{\mathbb{s}}}
\newcommand{\esspades}{\ensuremath{\spadesuit}}
\newcommand{\esspadesuit}{\ensuremath{\spadesuit}}
\newcommand{\esspar}{\ensuremath{\shortparallel}}
\newcommand{\essqcap}{\ensuremath{\sqcap}}
\newcommand{\essqcup}{\ensuremath{\sqcup}}
\newcommand{\essqsub}{\ensuremath{\sqsubset}}
\newcommand{\essqsube}{\ensuremath{\sqsubseteq}}
\newcommand{\essqsubset}{\ensuremath{\sqsubset}}
\newcommand{\essqsubseteq}{\ensuremath{\sqsubseteq}}
\newcommand{\essqsup}{\ensuremath{\sqsupset}}
\newcommand{\essqsupe}{\ensuremath{\sqsupseteq}}
\newcommand{\essqsupset}{\ensuremath{\sqsupset}}
\newcommand{\essqsupseteq}{\ensuremath{\sqsupseteq}}
\newcommand{\essqu}{\ensuremath{\Box}}
\newcommand{\essquare}{\ensuremath{\Box}}
\newcommand{\essquarf}{\ensuremath{\blacksquare}}
\newcommand{\essquf}{\ensuremath{\blacksquare}}
\newcommand{\essrarr}{\ensuremath{\rightarrow}}
\newcommand{\essscr}{\ensuremath{\mathpzc{s}}}
\newcommand{\esssetmn}{\ensuremath{\smallsetminus}}
\newcommand{\essstarf}{\ensuremath{\star}}
\newcommand{\esstar}{\ensuremath{\star}}
\newcommand{\esstarf}{\ensuremath{\bigstar}}
\newcommand{\esstraightepsilon}{\ensuremath{\epsilonup}}
\newcommand{\esstraightphi}{\ensuremath{\phiup}}
\newcommand{\esstrns}{\ensuremath{\bar{\mbox{}}}}
\newcommand{\essub}{\ensuremath{\subset}}
\newcommand{\essubE}{\ensuremath{\subseteqq}}
\newcommand{\essube}{\ensuremath{\subseteq}}
\newcommand{\essubedot}{\ensuremath{\dot{\subseteq}}}
\newcommand{\essubnE}{\ensuremath{\subsetneqq}}
\newcommand{\essubne}{\ensuremath{\subsetneq}}
\newcommand{\essubset}{\ensuremath{\subset}}
\newcommand{\essubseteq}{\ensuremath{\subseteq}}
\newcommand{\essubseteqq}{\ensuremath{\subseteqq}}
\newcommand{\essubsetneq}{\ensuremath{\subsetneq}}
\newcommand{\essubsetneqq}{\ensuremath{\subsetneqq}}
\newcommand{\essucc}{\ensuremath{\succ}}
\newcommand{\essuccapprox}{\ensuremath{\succapprox}}
\newcommand{\essucccurlyeq}{\ensuremath{\succcurlyeq}}
\newcommand{\essucceq}{\ensuremath{\succeq}}
\newcommand{\essuccnapprox}{\ensuremath{\succnapprox}}
\newcommand{\essuccneqq}{\ensuremath{\succneqq}}
\newcommand{\essuccnsim}{\ensuremath{\succnsim}}
\newcommand{\essuccsim}{\ensuremath{\succsim}}
\newcommand{\essum}{\ensuremath{\sum}}
\newcommand{\essung}{\ensuremath{\eighthnote}}
\newcommand{\essup}{\ensuremath{\supset}}
\newcommand{\essupone}{\ensuremath{{}^1}}
\newcommand{\essuptwo}{\ensuremath{{}^2}}
\newcommand{\essupthree}{\ensuremath{{}^3}}
\newcommand{\essupE}{\ensuremath{\supseteqq}}
\newcommand{\essupe}{\ensuremath{\supseteq}}
\newcommand{\essupedot}{\ensuremath{\dot{\supseteq}}}
\newcommand{\essupnE}{\ensuremath{\supsetneqq}}
\newcommand{\essupne}{\ensuremath{\supsetneq}}
\newcommand{\essupset}{\ensuremath{\supset}}
\newcommand{\essupseteq}{\ensuremath{\supseteq}}
\newcommand{\essupseteqq}{\ensuremath{\supseteqq}}
\newcommand{\essupsetneq}{\ensuremath{\supsetneq}}
\newcommand{\essupsetneqq}{\ensuremath{\supsetneqq}}
\newcommand{\esswArr}{\ensuremath{\Swarrow}}
\newcommand{\esswarr}{\ensuremath{\swarrow}}
\newcommand{\esswarrow}{\ensuremath{\swarrow}}
\newcommand{\esszlig}{\ensuremath{\mbox{\ss}}}
\newcommand{\estau}{\ensuremath{\tau}}
\newcommand{\estcaron}{\ensuremath{\check{t}}}
\newcommand{\estcedil}{\ensuremath{\mbox{\it{\c{t}}}}}
\newcommand{\estcy}{\ensuremath{\mbox{{\cyrA\cyrt}}}}
\newcommand{\estdot}{\ensuremath{\dddot{}}}
\newcommand{\estfr}{\ensuremath{\mathfrak{t}}}
\newcommand{\estherefour}{\ensuremath{\therefore}}
\newcommand{\estherefore}{\ensuremath{\therefore}}
\newcommand{\estheta}{\ensuremath{\theta}}
\newcommand{\esthetav}{\ensuremath{\vartheta}}
\newcommand{\esthickapprox}{\ensuremath{\thickapprox}}
\newcommand{\esthicksim}{\ensuremath{\thicksim}}
\newcommand{\esthinsp}{\ensuremath{\,}}
\newcommand{\esthkap}{\ensuremath{\thickapprox}}
\newcommand{\esthksim}{\ensuremath{\thicksim}}
\newcommand{\esthorn}{\ensuremath{\mbox{\th}}}
\newcommand{\estilde}{\ensuremath{\tilde{\mbox{}}}}
\newcommand{\estimes}{\ensuremath{\times}}
\newcommand{\estimesb}{\ensuremath{\boxtimes}}
\newcommand{\estimesd}{\ensuremath{\dot{\times}}}
\newcommand{\estint}{\ensuremath{\iiint}}
\newcommand{\estop}{\ensuremath{\top}}
\newcommand{\estopf}{\ensuremath{\mathbb{t}}}
\newcommand{\estprime}{\ensuremath{\prime\prime\prime}}
\newcommand{\estrade}{\ensuremath{\mbox{\texttrademark}}}
\newcommand{\estriangle}{\ensuremath{\vartriangle}}
\newcommand{\estriangledown}{\ensuremath{\triangledown}}
\newcommand{\estriangleleft}{\ensuremath{\triangleleft}}
\newcommand{\estrianglelefteq}{\ensuremath{\unlhd}}
\newcommand{\estriangleq}{\ensuremath{\triangleq}}
\newcommand{\estriangleright}{\ensuremath{\triangleright}}
\newcommand{\estrianglerighteq}{\ensuremath{\unrhd}}
\newcommand{\estrie}{\ensuremath{\triangleq}}
\newcommand{\estscr}{\ensuremath{\mathpzc{t}}}
\newcommand{\estscy}{\ensuremath{\mbox{{\cyrA\cyrc}}}}
\newcommand{\estshcy}{\ensuremath{\mbox{{\cyrA\cyrtshe}}}}
\newcommand{\estwixt}{\ensuremath{\between}}
\newcommand{\estwoheadleftarrow}{\ensuremath{\twoheadleftarrow}}
\newcommand{\estwoheadrightarrow}{\ensuremath{\twoheadrightarrow}}
\newcommand{\esuArr}{\ensuremath{\Uparrow}}
\newcommand{\esuacute}{\ensuremath{\acute{u}}}
\newcommand{\esuarr}{\ensuremath{\uparrow}}
\newcommand{\esubrcy}{\ensuremath{\mbox{{\cyrA\cyrushrt}}}}
\newcommand{\esubreve}{\ensuremath{\breve{u}}}
\newcommand{\esucirc}{\ensuremath{\hat{u}}}
\newcommand{\esucy}{\ensuremath{\mbox{{\cyrA\cyru}}}}
\newcommand{\esudblac}{\ensuremath{\mbox{\it{\H{u}}}}}
\newcommand{\esufr}{\ensuremath{\mathfrak{u}}}
\newcommand{\esugrave}{\ensuremath{\grave{u}}}
\newcommand{\esuharl}{\ensuremath{\upharpoonleft}}
\newcommand{\esuharr}{\ensuremath{\upharpoonright}}
\newcommand{\esulcorn}{\ensuremath{\ulcorner}}
\newcommand{\esulcorner}{\ensuremath{\ulcorner}}
\newcommand{\esumacr}{\ensuremath{\bar{u}}}
\newcommand{\esuminuszero}{\ensuremath{-}}
\newcommand{\esuml}{\ensuremath{\ddot{\mbox{}}}}
\newcommand{\esuogon}{\ensuremath{\mbox{\it{\k{u}}}}}
\newcommand{\esuopf}{\ensuremath{\mathbb{u}}}
\newcommand{\esuparrow}{\ensuremath{\uparrow}}
\newcommand{\esupdownarrow}{\ensuremath{\updownarrow}}
\newcommand{\esupharpoonleft}{\ensuremath{\upharpoonleft}}
\newcommand{\esupharpoonright}{\ensuremath{\upharpoonright}}
\newcommand{\esuplus}{\ensuremath{\uplus}}
\newcommand{\esupsi}{\ensuremath{\upsilon}}
\newcommand{\esupsilon}{\ensuremath{\upsilon}}
\newcommand{\esupuparrows}{\ensuremath{\upuparrows}}
\newcommand{\esurcorn}{\ensuremath{\urcorner}}
\newcommand{\esurcorner}{\ensuremath{\urcorner}}
\newcommand{\esuring}{\ensuremath{\mathring{u}}}
\newcommand{\esuscr}{\ensuremath{\mathpzc{u}}}
\newcommand{\esutilde}{\ensuremath{\tilde{u}}}
\newcommand{\esutri}{\ensuremath{\vartriangle}}
\newcommand{\esutrif}{\ensuremath{\blacktriangle}}
\newcommand{\esuuarr}{\ensuremath{\upuparrows}}
\newcommand{\esuuml}{\ensuremath{\ddot{u}}}
\newcommand{\esvArr}{\ensuremath{\Updownarrow}}
\newcommand{\esvDash}{\ensuremath{\vDash}}
\newcommand{\esvarepsilon}{\ensuremath{\varepsilon}}
\newcommand{\esvarkappa}{\ensuremath{\varkappa}}
\newcommand{\esvarnothing}{\ensuremath{\varnothing}}
\newcommand{\esvarphi}{\ensuremath{\varphi}}
\newcommand{\esvarpi}{\ensuremath{\varpi}}
\newcommand{\esvarpropto}{\ensuremath{\varpropto}}
\newcommand{\esvarr}{\ensuremath{\updownarrow}}
\newcommand{\esvarrho}{\ensuremath{\varrho}}
\newcommand{\esvarsigma}{\ensuremath{\varsigma}}
\newcommand{\esvarsubsetneq}{\ensuremath{\varsubsetneq}}
\newcommand{\esvarsubsetneqq}{\ensuremath{\varsubsetneqq}}
\newcommand{\esvarsupsetneq}{\ensuremath{\varsupsetneq}}
\newcommand{\esvarsupsetneqq}{\ensuremath{\varsupsetneqq}}
\newcommand{\esvartheta}{\ensuremath{\vartheta}}
\newcommand{\esvartriangleleft}{\ensuremath{\lhd}}
\newcommand{\esvartriangleright}{\ensuremath{\rhd}}
\newcommand{\esvcy}{\ensuremath{\mbox{{\cyrA\cyrv}}}}
\newcommand{\esvdash}{\ensuremath{\vdash}}
\newcommand{\esvee}{\ensuremath{\vee}}
\newcommand{\esveebar}{\ensuremath{\veebar}}
\newcommand{\esveeeq}{\ensuremath{\check{=}}}
\newcommand{\esvellip}{\ensuremath{\vdots}}
\newcommand{\esverbar}{\ensuremath{|}}
\newcommand{\esvert}{\ensuremath{|}}
\newcommand{\esvfr}{\ensuremath{\mathfrak{v}}}
\newcommand{\esvltri}{\ensuremath{\lhd}}
\newcommand{\esvnsub}{\ensuremath{\notvert\subset}}
\newcommand{\esvnsup}{\ensuremath{\notvert\supset}}
\newcommand{\esvopf}{\ensuremath{\mathbb{v}}}
\newcommand{\esvprop}{\ensuremath{\varpropto}}
\newcommand{\esvrtri}{\ensuremath{\rhd}}
\newcommand{\esvscr}{\ensuremath{\mathpzc{v}}}
\newcommand{\esvsubnE}{\ensuremath{\varsubsetneqq}}
\newcommand{\esvsubne}{\ensuremath{\varsubsetneq}}
\newcommand{\esvsupnE}{\ensuremath{\varsupsetneqq}}
\newcommand{\esvsupne}{\ensuremath{\varsupsetneq}}
\newcommand{\eswcirc}{\ensuremath{\hat{w}}}
\newcommand{\eswedge}{\ensuremath{\wedge}}
\newcommand{\eswedgeq}{\ensuremath{\hat{=}}}
\newcommand{\esweierp}{\ensuremath{\wp}}
\newcommand{\eswfr}{\ensuremath{\mathfrak{w}}}
\newcommand{\eswopf}{\ensuremath{\mathbb{w}}}
\newcommand{\eswp}{\ensuremath{\wp}}
\newcommand{\eswr}{\ensuremath{\wr}}
\newcommand{\eswreath}{\ensuremath{\wr}}
\newcommand{\eswscr}{\ensuremath{\mathpzc{w}}}
\newcommand{\esxcap}{\ensuremath{\bigcap}}
\newcommand{\esxcirc}{\ensuremath{\varbigcirc}}
\newcommand{\esxcup}{\ensuremath{\bigcup}}
\newcommand{\esxdtri}{\ensuremath{\bigtriangledown}}
\newcommand{\esxfr}{\ensuremath{\mathfrak{x}}}
\newcommand{\esxhArr}{\ensuremath{\Longleftrightarrow}}
\newcommand{\esxharr}{\ensuremath{\longleftrightarrow}}
\newcommand{\esxi}{\ensuremath{\xi}}
\newcommand{\esxlArr}{\ensuremath{\Longleftarrow}}
\newcommand{\esxlarr}{\ensuremath{\longleftarrow}}
\newcommand{\esxmap}{\ensuremath{\longmapsto}}
\newcommand{\esxodot}{\ensuremath{\bigodot}}
\newcommand{\esxopf}{\ensuremath{\mathbb{x}}}
\newcommand{\esxoplus}{\ensuremath{\bigoplus}}
\newcommand{\esxotime}{\ensuremath{\bigotimes}}
\newcommand{\esxrArr}{\ensuremath{\Longrightarrow}}
\newcommand{\esxrarr}{\ensuremath{\longrightarrow}}
\newcommand{\esxscr}{\ensuremath{\mathpzc{x}}}
\newcommand{\esxsqcup}{\ensuremath{\sqcup}}
\newcommand{\esxuplus}{\ensuremath{\biguplus}}
\newcommand{\esxutri}{\ensuremath{\bigtriangleup}}
\newcommand{\esxvee}{\ensuremath{\bigvee}}
\newcommand{\esxwedge}{\ensuremath{\bigwedge}}
\newcommand{\esyacute}{\ensuremath{\acute{y}}}
\newcommand{\esyacy}{\ensuremath{\mbox{{\cyrA\cyrya}}}}
\newcommand{\esycirc}{\ensuremath{\hat{y}}}
\newcommand{\esycy}{\ensuremath{\mbox{{\cyrA\cyrery}}}}
\newcommand{\esyen}{\ensuremath{\mbox{\textyen}}}
\newcommand{\esyfr}{\ensuremath{\mathfrak{y}}}
\newcommand{\esyicy}{\ensuremath{\mbox{{\cyrA\cyryi}}}}
\newcommand{\esyopf}{\ensuremath{\mathbb{y}}}
\newcommand{\esyscr}{\ensuremath{\mathpzc{y}}}
\newcommand{\esyucy}{\ensuremath{\mbox{{\cyrA\cyryu}}}}
\newcommand{\esyuml}{\ensuremath{\ddot{y}}}
\newcommand{\eszacute}{\ensuremath{\acute{z}}}
\newcommand{\eszcaron}{\ensuremath{\check{z}}}
\newcommand{\eszcy}{\ensuremath{\mbox{{\cyrA\cyrz}}}}
\newcommand{\eszdot}{\ensuremath{\dot{z}}}
\newcommand{\eszeetrf}{\ensuremath{\mathfrak{Z}}}
\newcommand{\eszeta}{\ensuremath{\zeta}}
\newcommand{\eszfr}{\ensuremath{\mathfrak{z}}}
\newcommand{\eszhcy}{\ensuremath{\mbox{{\cyrA\cyrzh}}}}
\newcommand{\eszopf}{\ensuremath{\mathbb{z}}}
\newcommand{\eszscr}{\ensuremath{\mathpzc{z}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Miscelaneous utilities used to define the main Maple environments
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\typeout{Defining Maple Utility Macros}
%
% Utilities for changing character codes
%
\def\MakeTab#1{\catcode `#1 = 4 }      		% &
\def\MakeParameter#1{\catcode `#1 = 6 }		% #
\def\MakeSuperScript#1{\catcode `#1 = 7 }	% ^
\def\MakeSubScript#1{\catcode `#1 = 8 }		% _
\def\MakeLetter#1{\catcode `#1 = 11 }
\def\MakeOther#1{\catcode`#1 = 12 }
\def\MakeActive#1{\catcode `#1 = \active\relax }
\def\MakeTabActive{\MakeActive{\^^I}}
\def\MakeEolActive{\MakeActive{\^^M}}
%
\@ifundefined{dospecials}{%
\gdef\dospecials{\do\ \do\\\do\{\do\}\do\$\do\&\do\#\do\^\do\_\do\%\do\~}%
}{\relax}%
\@ifundefined{postdospecials}{%
\gdef\postdospecials{%
\catcode`\\\z@%
\catcode`\{\@ne%
\catcode`\}\tw@%
\catcode`\ 10%
\catcode`\&11}%
}{\relax}%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% In a Maple tty environment every line is treated as a paragraph.
% The behavior at the end of every Maple paragraph (line) is given
% by, thereby inhibiting page breaks in such environments.
\def\@MaplePar{\nopagebreak[3]\par\@@par}%
% \def\@MaplePar{\nopagebreak[3]\EveryParZ\@@par}%
%
\newif\if@IgnoreNewLine
\@IgnoreNewLinetrue
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Characters requiring special treatment
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%-- Spaces
\def\MapleSpace{\ }
\def\@ObeySpaces{\MakeActive{\ }\@@ObeySpaces\relax}
{\MakeActive{\ }\gdef\@@ObeySpaces{\edef {\MapleSpace}}}

%-- BackSlashes

{\catcode`| = 0 |catcode`\\ = 12 |gdef|BackSlash{\}}

%-- Tabs

\newdimen\@MapleTabSize
\def\@ObeyTabs{\MakeTabActive\@@ObeyTabs\relax}
{\MakeTabActive\gdef\@@ObeyTabs{\def^^I{\@MapleTab}}}
\def\@MapleTab{%
  \leavevmode   % ensure that we are in horizontal mode
  \egroup      % Terminate box register 0
  \dimen0=\wd0 % store its length and round up to next stop
  \divide\dimen0 by \@MapleTabSize
  \advance\dimen0 by 1sp
  \multiply \dimen0 by \@MapleTabSize
  \wd0 = \dimen0
  \box0
  \setbox0 = \hbox\bgroup
}

%-- End of Line Character

\def\@ObeyEol{\MakeEolActive\@@ObeyEol\relax}%
{\MakeEolActive\gdef\@@ObeyEol{\let^^M=\@MapleEol}}
\def\@MapleEol{%
  \if@IgnoreNewLine
  \else
    \leavevmode%
    \egroup%
    \box 0%
    \@MaplePar%
  \fi
  \@IgnoreNewLinefalse
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Definitions of Utilities for the Main Maple Environments
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% These Macros are the common elements of the verbatim like environents.
% The spacing above and below the environment should is done in the 
% environment preamble instead of here to enable this to be used in a 
% variety of such environments.

% \newtoks\MapleIOType \MapleIOType = {a}
\edef\@MapleQuiet{q}      % indicates a silent command or result
\edef\@MapleVerbose{a}    % The standard behavior in which
                          % results are generated and displayed.
\edef\@MapleNoPrompt{np}  % specify no prompts in environment
\edef\@MaplePrompt{p}     % specify prompts for this environment
\edef\@MapleNoInput{ni}   % No input appears in output stream.
\edef\@MapleNoOutput{no}  % No output appears in outputstream.

% The next macro is used by the verbatim like environments to
% reset character codes, and change the treatment of new lines, etc.
% Actions  can be made conditional on the value of \@MapleIOType which
% is always set to 'a' , or to 'q' as in the value of the 
% optional parameter used in \begin{mapleinput}[q]

\newtoks\MapleListCorrection  \MapleListCorrection={}
\def\@SetupMapleTty#1{%
\par\@endpefalse   %% to clear the \@endpetrue done in \mapleinput
\begingroup  %% this is the real start of the special environment. 
  %%%  Compute and set tab positions
  \setbox 0 = \hbox{\@MapleFont X}
  \@MapleTabSize = \wd0
  \multiply\@MapleTabSize by \MapleTab
  \setbox0 = \hbox{\relax}  % Clearing \box 0
  %%% paragraph dimensions and line spacing
  \rightskip = 0pt 
  \parindent = 0pt
  \parskip = 0pt 
  \ifnum\@listdepth>0%
        \MapleListCorrection={\hskip-\@totalleftmargin\relax }
        \LeftMapleSkip= 0em 
  \else
        \MapleListCorrection={\hskip 0ex\relax }
  \fi
  \setlength{\leftskip}{\LeftMapleSkip}
  \addtolength{\leftskip}{\@totalleftmargin}
  \parfillskip = 0pt plus 1fil
  %
  %%%  The next two parameters may have been changed 
  %%%  by a \raggedright so they are reset here.
  \spaceskip = 0pt   \xspaceskip = 0pt
  %
  %%%  Set this flag to 0 if the \begin{...} is to appear on a
  %%%  separate line of the source file.
  \ifnum #1 = 0 \@IgnoreNewLinetrue\else\@IgnoreNewLinefalse\fi%
  %
  %%% Describe how to handle every paragraph (recall paragraph == line )
  %% \@MapleFont%
  \everypar = {\EveryParZ}%
  \def\EveryParZ{%
    \ifMaplePrompt
    \the\MapleListCorrection
    \the\MaplePromptString
    \MaplePromptString = \MaplePromptSecondary
    \MapleListCorrection = {\hskip 0pt\relax}
    \fi
    \setbox0 = \hbox \bgroup
  }%
%
%%%  Choose the type size and font -  The order of these commands
%%%  may be important.
\@MapleFont%
\lineskiplimit=0\normalbaselineskip%
\baselineskip=0.85\normalbaselineskip%
\@noligs%
\let\do\@makeother\dospecials%
\catcode ``=\active%
\frenchspacing%
\@ObeySpaces% 
\@ObeyTabs%
\@ObeyEol%
}

% Exit the special tty environments
\def\@EndMapleTty{%
\endgroup%% matches the \begingroup inside of @SetupMapleTty
}%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 
% The following Macros start the various Verbatim like environments
% for special Maple regions.  These calls set up the 
% scanning for the environment terminator.
%
% A conditional parameter as in \begin{...}[q] etc. denotes a
% special class of Maple Regions.

\begingroup
  \catcode`| = 0  % becomes the escape character
  \catcode`( = 1  % becomes a begin group
  \catcode`) = 2  % becomes an end group
  \catcode`@ = 11 % becomes a regular character (for macro names)
  \catcode`\{ = 12 % becomes an other character
  \catcode`\} = 12 % becomes a other character
  \catcode`\\ = 12 % becomes a other character
%
%  type a   standard (verbose) usage
%  type q   quiet command
%  type np  no prompt  (imapleinput only at this time...)
%  type ni  no input  
%  type no  no output  
%
% -- Maple Inert Input  
|gdef|@BeginIMapleInput#1\end{imapleinput}(%
|MaplePrompttrue%
#1%
|end(imapleinput))%
%
% -- Inert TTY Output
|gdef|@BeginIMapleTtyout#1\end{imaplettyout}(%
|vskip|AboveMapleSkip%  extra vspace is needed here
|MaplePromptfalse
#1%
|end(imaplettyout))%
%
% -- Fixed Width
|gdef|@BeginMapleFixedWidth#1\end{MapleFixedWidth}(%
|vskip|AboveMapleSkip%  extra vspace is needed here
|MaplePromptfalse
#1%
|end(MapleFixedWidth))%
% -- TTY Input 
|gdef|@BeginMapleInput[#1]#2\end{mapleinput}(%
|edef|@MapleIOType(#1)%
|gdef|MapleIOType(#1)%
|ifx|@MapleIOType|@MapleNoPrompt|MaplePromptfalse|fi%
|ifx|@MapleIOType|@MapleNoInput|edef|@MapleIOType(q)|fi%
|ifx|@MapleIOType|@MapleQuiet%
|typeout(.............Quiet Maple Command #1)%
|removelastskip%
|else%
%|typeout(.............Verbose Maple Command)%
#2%
|fi%
|end(mapleinput))%
%
% -- TTY Output
|gdef|@BeginMapleTtyout[#1]#2\end{maplettyout}(%
%%|typeout(TTYout Environment of type #1)%
|edef|@MapleIOType(#1)%
|gdef|MapleIOType(#1)%
|ifx|@MapleIOType|@MaplePrompt|MaplePromptfalse|fi%
|ifx|@MapleIOType|@MapleNoOutput|edef|@MapleIOType(q)|fi%
|ifx|@MapleIOType|@MapleQuiet%
|typeout(.............Quiet Maple Tty Out)%
|else%
#2%
|fi%
|end(maplettyout))%
%
% -- Suppressed Latex Output
|gdef|@GobbleMapleLatex#1\end{maplelatex}(%
|end(maplelatex))%
|endgroup
%
\@ifundefined{]}{\gdef\[{$}}{\relax}
\@ifundefined{[}{\gdef\]{$}}{\relax}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Standard Maple Environments
%
% Environments for Export to LaTeX
%
% This package defines the environments used by Maple's
% "Export to Latex" facility.  In addition, each of the environments 
% accepts an optional parameter.  For example, for example,
% Maple Input lines accept any of:
%
%      \begin{mapleinput}...\end{mapleinput},   (default)
%
% The contents of such an environment are in terms of mapleinline.
%
% The "Export to LaTeX" facility of the Maple worksheet does not use any
% of the optional parameters.  They exist to provide the additional
% control needed for reprocessing long LaTeX manuscripts and which is
% carried out by a special "Maple Filter".
% 
% Maple output can occur in several forms.  Maple's "prettyprint" output,
% as well as error messages and warnings, is encapsulated as
%
% 	        \begin{maplettyout}...\end{maplettyout} 
%
% "Export to Latex" generates LaTeX code for the entire worksheet. 
%  The displayed mathematics output is controlled to fit a
%  user specified line width and appears inside the environment
%
% 	\begin{maplelatex}...\end{maplelatex}
%
% Maple generated plots are exported as postscript files.
% The resulting files are included in the LaTeX document 
% by using the macro call
%
%  	\mapleplot{filename}
%
% On processing by LaTeX, the postscript code from the 
% indicated file is read into "dvi" file and a display is 
% generated at that point in the document.  The plot dimensions 
% are specified as \MaplePlotHeight and \MaplePlotWidth.
%
% The actual embedding is accomplished using the LaTeX2e graphics 
% package.  This style file has been tested with the following dvi to 
% PostScript conversion programs:
%
%     dvips 
%     dvipsone
%
% ----------------------------------------------
% Environments that ignored by the Maple Filter
% ----------------------------------------------
% The Maple Filter is a special version of Maple that can read
% and update latex files which have been developed using these
% macros.  There is a need, in such tex files, to display information
% in the same manner as the preceding manner and yet guarantee that
% the information is not changed by the Maple Filter.
% The macros are identical to those describe above, but with each 
% name preceded by an "i".
%
%   \begin{imapleinput}...\end{imapleinput}  like mapleinput
%   \begin{mapleinput}[p]...\end{imapleinput} as above, default case
%   \begin{imaplelatex}...\end{imaplelatex} like maplelatex
%   \imapleplot{filename}   like mapleplot
%   \imaplesepline	  like \maplesepline, but ignored by the filter.
%
% ----------------------------------------------
% Implementation Details
% ----------------------------------------------
% The mapleinput, and maplettyout environments are similar to 
% \begin{verbatim}...\end{verbatim} but with several 
% important differences.
%
% - The spacing relative to the surrounding environment is different.
%
% - Page breaks are encouraged before commands, or after results,
%   and discouraged inbetween.
%
% - maplettyout and maplelatex environments are assumed to follow
%   mapleinput regions and so have less space above.  This allows us to
%   reduce the space between adjacent Maple regions without any
%   elaborate mechanism to detect when there have been intervening
%   paragraphs of text.
%
% - the size of the font for text regions is definable.  Use \MapleFont
%   to reset the font.
%
% - the  indentation of the environments can be indented by setting 
%   the value of \LeftMapleSkip  .
%
% - a prompt is automatically generated at the start of each line in
%   the case of the input environments.
%
% Much of the spacing and sizing information is parameterized.
% The following Macros control most of the spacing for the 
% Maple environments.  They are all resettable in the preamble of 
% your document. 
% 
% \AboveMapleSkip	- space above an environment
% \BelowMapleSkip	- space below an environment
% \AboveMaplePlot	- space above a Maple Plot 
% \BelowMaplePlot	- space below a Maple Plot
% \MaplePlotHeight	- vertical space reserved for a plot
% \MaplePlotWidth	- width reserved for a plot
% \MaplePlotAngle	- angle of rotatation
% \LeftMapleSkip 	- the amount of left indentation
% \MapleFont 		- The Maple font 
% \MapleSize 		- The size of the Maple font in mapleinput and 
%                          maplettyout
% \MapleLatexSize	- The size of the Maple fonts in maplelatex
% \MapleFirstLine	- controls ingoring first line feed
% \MaplePrompttrue 	- controls insertion of prompt char
% \MaplePromptString	- defines the prompt string
% \MaplePromptSecondary	- defines the secondary prompt string
% \MapleSkip		- amount of glue before and after
%			displayed text
% \MapleTab		- number of spaces per tab (8)
%
% Spacing, dimensions, etc.  
%
% These are all defined and given default values in the file
% mapleenv.def Most may be changed in your document preamble.
%
% \input{mapleenv.def}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newskip\AboveMapleSkip		% space above the maple environments.
\newskip\BelowMapleSkip		% space below the maple environments.
\newdimen\LeftMapleSkip 	% indentation for the maple commands.
\newskip\AboveMaplePlot		% spacing above and below maple plots.
\newskip\BelowMaplePlot
\newdimen\MaplePlotHeight 	% size of the maple plot.
\newdimen\MaplePlotWidth
\newdimen\MaplePlotHeight@Fudge	% dimensions of the Maple plot - needed
\newdimen\MaplePlotWidth@Fudge	% to compensate for extra space around plot
\newdimen\MapleSepLineWidth
\newif\ifMapleFirstLine		% flag to control printing of first CR
\newif\ifMaplePrompt		% flag to control prompting
\newcount\MapleTab
\newtoks\MaplePromptString
\newtoks\MaplePromptSecondary
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Set the Default Values
%
\AboveMapleSkip  = 0.5ex plus 3 pt minus 0 pt
\BelowMapleSkip  = 0.5\AboveMapleSkip
\LeftMapleSkip   = 1.5em
\AboveMaplePlot  = 2\AboveMapleSkip
\BelowMaplePlot  = \AboveMapleSkip
\MaplePlotWidth  = 0.900\textwidth
\MaplePlotHeight = 0.651\textwidth
%%% \edef\MaplePlotAngle{270}	% assume Maple plots are in landscape mode
\edef\MaplePlotAngle{0}		% assume Maple plots are in portrait mode
%
% separator line parameters (obsolete)
%
\newdimen\MapleSepLineHeight \MapleSepLineHeight = 0.01in
\let\MapleSepLineWidth\linewidth  % use \let for automatic scaling
\MapleSepLineHeight = 1pt
%
% Font characteristics and other controls
% for inside Maple's special verbatim environments.
%
\def\MapleSize{\small}
\def\MapleFont{\tt}
\def\@MapleFont{\MapleFont\MapleSize\@noligs}  % used in mapletty envs.
\def\MapleLatexSize{\normalsize} % change this to change maplelatex size
\MapleFirstLinefalse  % Ignore first \cr after \begin{mapleinput}
\MaplePrompttrue      % Include the prompt string for each input line.
\MapleTab = 4
\MaplePromptString = {\raise 1pt \hbox{$\scriptstyle>$\space}}
\MaplePromptSecondary = \MaplePromptString % prompts  on every line
% \MaplePromptSecondary = {\space\space} % no prompts after first line
%
% \newif\ifMapleTableCell%  % used to change vertical offset of a
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Define those Maple environments that are to be ignored by
% the Maple Filter.  
% 
% \begin{imapleinput} ...\end{imapleinput}
% \begin{imaplettyout} ...\end{imaplettyout}
% \begin{imaplelatex} ...\end{imaplelatex}
% \imaplesepline
% \imapleplot
%
% These environments are ignored by the Maple Filter.
%
% -- imapleinput
%
\def\imapleinput{
\removelastskip%
\MaplePrompttrue% prompt is required in this environment.
\if@minipage\removelastskip\vskip-1.3ex%
\else\vskip\AboveMapleSkip\fi%
\@SetupMapleTty{0}% The 0 indicates ignore first new line
\@BeginIMapleInput% 
}
%
\def\endimapleinput{%
  \@EndMapleTty%
  \removelastskip%
  \edef\@MapleIOType{\MapleIOType}
  \ifx\@MapleIOType\@MapleQuiet%
    \typeout{ .............Quiet Maple Command finished}
  \else
    \vskip\BelowMapleSkip% not usually followed by output...
  \fi%
  \@endpetrue
  \ignorespaces
}
%
% -- imaplettyout
%
\def\imaplettyout{
  \removelastskip%
  \nopagebreak[3]% 
  \MaplePromptfalse	  % No prompt is required in this environment.
  \@SetupMapleTty{1}   % The 1 indicates "respect first new line"
  \@BeginIMapleTtyout  % np indicates omit prompt
}
%
\def\endimaplettyout{%
  \@EndMapleTty%
  \removelastskip
  \vskip\BelowMapleSkip%
  \pagebreak[3]%
  \@endpetrue
  \ignorespaces
}%
%
% -- imaplelatex
%
%  an inert maple latex environment  (ignored by the filter)
%
\newenvironment{imaplelatex}%
{\vskip.5\AboveMapleSkip\vskip\z@\begin{maplelatex}}{\end{maplelatex}}%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Define active mapleinput environments.
% 
% \begin{mapleinput} ...\end{mapleinput}
% \begin{maplettyout} ...\end{maplettyout}
% \begin{maplelatex} ...\end{maplelatex}
% 
% These parameterized environments are intended for reprocessing 
% by the Maple Filter.
%
% The [a] case is used by default.  
% The [q] is the quiet (suppressed)  mode.
% The [ni] (no input) behaves the same as [q]
% The [no] behaves the same as [a]
%
% Page breaks are inhibited immediately following the input
% environment.  This assumes that no extra space is 
% required below the region as it is followed by some
% form of Maple output region.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% -- mapleinput
%
\newlength\newleftskip%
\newbox\mapleinputbox%
\newenvironment{mapleinput}{%
%\def\@gobblefirst##1{\relax\egroup\par}
%\def\@gobblesecond##1##2{##1\egroup\par}
\def\@gobblesemicolons##1{##1}
\advance\hsize by -\LeftMapleSkip%
\global\setbox\mapleinputbox=\vbox\bgroup%
\everypar{\the\MaplePromptString\MaplePromptString=\MaplePromptSecondary\ }
\leftskip=\z@%
\parindent=\z@%
\parfillskip=0pt plus 1fil
\lineskiplimit=0\normalbaselineskip
\baselineskip=.85\normalbaselineskip
}{
\egroup% end of vbox
\par\removelastskip
\vskip\AboveMapleSkip%
\newleftskip=\leftskip%
\advance\newleftskip by \LeftMapleSkip%
\advance\newleftskip by \@totalleftmargin% needed for lists
\hbox{\hskip\newleftskip\box\mapleinputbox}
\vskip\BelowMapleSkip}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% -- maplettyout
%
\def\maplettyout{
  \removelastskip%
  \vskip 0pt plus 0pt minus 3pt%  
  \nopagebreak[3]% 
  \MaplePromptfalse	  % No prompt is required in this environment.
  \@SetupMapleTty{1}   % The 1 indicates "respect first new line"
  \@ifnextchar [{\@BeginMapleTtyout}{\@BeginMapleTtyout[a]}%
}
% 
\def\endmaplettyout{%
  \@EndMapleTty%
  \edef\@MapleIOType{\MapleIOType}
  \ifx\@MapleIOType\@MapleQuiet%
     \typeout{ .............Quiet Maple TTY finished}
  \else
    \vskip\BelowMapleSkip%
    \pagebreak[3]%
    \@endpetrue
    \ignorespaces
  \fi
}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% -- maplelatex 
%
% This is essentially a wrapper around a display math environment
% It gobbles its content if the [q] or [no] options are in
% effect.
%
\newbox\maplebox
\def\maplelatex{\@ifnextchar [{\@maplelatex}{\@maplelatex[a]}}
%
\def\@maplelatex[#1]{%
\edef\@MapleIOType{#1}%
\gdef\MapleIOType{#1}%% for \ifx test%
\ifx\@MapleIOType\@MapleNoOutput%
\typeout{ .............Output Option [no]}%
\gdef\MapleIOType{q}%%  handle same as \@MapleQuiet  
\fi%
\global\setbox\maplebox=\vbox\bgroup%
\MakeSuperScript{^}%  Ensure these have normal interpretation
\MakeSubScript{_}%
}%
%
\def\endmaplelatex{\egroup%
\edef\@MapleIOType{\MapleIOType}%
\ifx\@MapleIOType\@MapleQuiet%   End the same as the verbatim's
\par%
%\@endpetrue
\else%
%\ifvmode\removelastskip\fi%
\nopagebreak[3]%
\centerline{%
\vbox{%
\hbox{\vrule height4pt depth0pt width 0pt}%
\unvbox\maplebox}}%
\vskip\BelowMapleSkip%
\everypar{}%
\par%

%\pagebreak[3]%
%\@endpetrue
%\ignorespaces
\fi%
}%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% -- maplesepline
%
\newcommand{\maplesepline}{\vskip \parskip%
\hrule\@height\MapleSepLineHeight\@width\MapleSepLineWidth%
\vskip \parskip\relax}
%
% -- imaplesepline ( the inert form )
%
\let\imaplesepline\maplesepline
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% -- \mapleIndent
%
% - Special Indentation Macro used to format procedures
%
\newdimen\Tab
\Tab=3ex
\def\mapleIndent#1{\hbox{\hskip#1\Tab\relax}}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  Special environments for in-line maple commands.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%  \begin{maplegroup}				- maple exchange group
%  ...
%  ... and \mexpr{sin(x^2)} ...			- inline maple code
%  ...
%  \mapleinline{Inert}{TwoD}{int(sin(x^2),x);}{%	- for maple filter
%  {mapletex}{$\int{ .... }$}		        - for latex
%  ...
%  ...
%  \mapleresult					- location of inline results
%  \begin{maplelatex}				- actual displayed results
%  ...
%  \end{maplelatex}
%  \end{maplegroup}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 
% -- \mexpr 
%
% 	\mexpr{int(sin(x^2),x)} --- \mapleexpr{int(sin(x^2),x)}
%
% To make { and } visible in this verbatim environment, use \{ and \}
% Also, to make \ visible, use \\. 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
\def\mexpr{\setbox\@inlinebox=\hbox\bgroup\ttfamily\dosetup\let\\\BackSlash\@domexpr}
%
\def\mapleexpr{\bgroup\ttfamily\dosetup\let\\\BackSlash\@domexpr}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%  \@dosetup	      sets up the character codes, etc. for verbatim
%  \@domexpr          completes the following inline math
%  \@gobblefirst      absorbs the inline math (not displaying it)
%  \@gobblesecond     absorbs the second following argument.
%  \@gobblesemicolons      absorbs semi-colons inside of the 1d mode.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\dosetup{\let\do\@makeother\dospecials\postdospecials}
%
%\def\@domexpr#1{#1\egroup\fbox{\box\@inlinebox}}
\def\@domexpr#1{#1\egroup\box\@inlinebox}
%
\def\@gobblefirst#1{%
\relax\egroup%
% \fbox{\box\@inlinebox}%   %%% DEBUG %%%
\box\@inlinebox%
\setbox\@inlinebox=\hbox{}}
%
\def\@gobblesecond#1#2{%
#1\egroup\ignorespaces%
% \fbox{\box\@inlinebox}% %%% DEBUG %%%
\box\@inlinebox%
\setbox\@inlinebox=\hbox{}}
%
\def\@gobblesemicolons{\MakeActive{;}\@@gobblesemicolons}
%
{\MakeActive{;}\gdef\@@gobblesemicolons{\edef;{\relax}}}

%%% end of mexpr
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 
% -- \mapleinline
%
%	Essentially a four argument macro used to control the
%	display of inline material generated by Maple.
%
%	\mapleinline %
%	<status> 	% "active", or "inert"
%	<display mode>  % 1d or 2d
%	<verbatim source> % raw maple code as per \mexpr
%	<latex 2-D source> % latex representation
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% \mapleinline{inert}{2d}{int(sin(x^2),x)}{ % used to generate display
% $\int{\sin(x^2),dx}$}	                    % updated by the filter
%
% Could use \@bsphack ... \@esphack for absorbing unwanted space not 
% currently used, but spacing inside this macro definition is 
% very important.
%
\edef\OneD{1d}\edef\TwoD{2d}% # tokens to identify modes
\newif\ifDisplay\Displayfalse
\newbox\@inlinebox\setbox\@inlinebox=\hbox{}%
\@ifundefined{@skiponetoken}{\gdef\@skiponetoken#1{\relax}}{\relax}%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 2-D output
% final output macro for mapleinline.
% include spacing above and below to ensure there is
% whitespace around the object when it occurs in
% a spreadsheet cell.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\@doTwoD#1{\egroup%
%\@ifnextchar\cr{\@skiponetoken}{\relax}%
\@@doTwoD}%
%
\newdimen\cellwidth%
\def\@@doTwoD#1{%
\ignorespaces%
\setbox\@inlinebox=\hbox{#1}%
\ifMapleTableCell%  		  Used in maplespreadsheet
\cellwidth=\wd\@inlinebox%
\hbox{$\vcenter{\hsize=\cellwidth%
\hbox{\vrule height3pt depth0pt width 0pt}%
\box\@inlinebox%
\hbox{\vrule height0pt depth 3pt width 0pt}%  Actual output
}$}%
\egroup%
\else%				  Used inline ...
%\fbox{\hbox{\unhbox\@inlinebox}}\egroup% Actual output
\box\@inlinebox\egroup%
\fi%
}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 1-D output
% Final output macro for mapleinline for 1-D output.
% The raw tokens must be dumped into the output stream so
% we use unhbox.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\@doOneD#1{\MakeOther{\ } #1\egroup\unvbox\@inlinebox\relax\@mgobbleone}
\def\@mgobbleone#1{\relax\egroup}
%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\mapleinline#1#2{%
% ignore first argument (inert or active)		
\def\[{$}\def\]{$}%		% needed for math mode.
\edef\DisplayType{#2}%		% 1d or 2d
\ifx\DisplayType\TwoD%
\let\Display\@doTwoD%	% display the 2-D representation
\global\Displaytrue%
\else%
\let\Display\@doOneD%	% display the 1-D representation
\global\Displayfalse%
\fi%
\bgroup%
\global\setbox\@inlinebox=\vbox\bgroup%
\obeylines%
\everypar{\the\MaplePromptString\MaplePromptString=\MaplePromptSecondary\ }
\ttfamily\dosetup\obeyspaces\let\\\BackSlash\Display%
}%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% -- \begin{maplegroup} ... \end{maplegroup}
% -- \mapleresult
%
%	A environment used to group commands and result together into
%	one unit.  Inside, these are separated by \mapleresult.
%	The maple filter automatically deletes the part of a maplegroup
%	which follows \mapleresult and replaces it with new results.
%	
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\newenvironment{maplegroup}{}{}
\def\maplegroup{\relax}
\def\endmaplegroup{\relax}
\let\mapleresult\relax   

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Various Plot Configurations
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\typeout{Defining Maple Plot Environemnts}
% 
% -- noplots  -- No Driver Available ?
%
\def\mapleplotname#1{
	\typeout{ ...using Plot file #1}%
	\vskip.5\MaplePlotHeight
        \centerline{\Large \bfseries Plot:  #1}
        \vskip.5\MaplePlotHeight
}
%
% -- epsfig.sty (used by dvips, etc)
%
\def\epsfigmapleplot#1{
	\parindent=0ex%
	\MaplePlotWidth  = 0.900\textwidth%
	\MaplePlotHeight = 0.651\textwidth%
	\MaplePlotHeight@Fudge=0.90\MaplePlotHeight%
	\MaplePlotWidth@Fudge =0.90\MaplePlotWidth%
	\ifvmode \removelastskip \else \par \parindent=0ex\removelastskip\fi
	%% \par
        \vskip \AboveMaplePlot
	%
	%  Plot sizes must be fudged because Maple .eps plots
	%  generated using Maple's built-in PostScript plot driver
	%  are 6.5 x 9 inches landscape, but included in portrait
	%  mode to a much smaller scale.
	%
	\IfFileExists{#1}{%
		\typeout{ ...including Plot #1 at size
		\the\MaplePlotWidth\space by \the\MaplePlotHeight}%
		\hbox{%
		    \relax
		    {}\hskip \LeftMapleSkip
		    \epsfig{figure=#1,%
%			height=\MaplePlotHeight@Fudge,% scale before rotation
			width=\MaplePlotWidth@Fudge,%
			angle=\MaplePlotAngle}%
		}% end of hbox
	}% 
	{%
		\typeout{ ...Missing Plot File  #1}
		\noindent	% So \mapleplot can be used inside of
				% the LaTeX center environment.
		\vbox{\mapleplotname{#1} }%
	}%
	\par\removelastskip
	\vskip\BelowMaplePlot
	% \vskip-2\BelowMaplePlot{\relax}
	%%% \vspace*{-.3\MaplePlotHeight} 
	% \relax\noindent\ignorespaces
}% end of epsfigmapleplot def

%%
%Driver used exclusively by plots in Maple 11. The dimensions of the 
%plot are specified as point sizes in the 2nd and 3rd parameters.
%This driver is virtually the same as epsfigmapleplot, but without the rotation
%and the dimension fudge. 
%%
\def\maplepsplot#1#2#3{
	\parindent=0ex%
	\MaplePlotWidth  = #2%
	\MaplePlotHeight = #3%
	\ifvmode \removelastskip \else \par \parindent=0ex\removelastskip\fi
        \vskip \AboveMaplePlot
	\IfFileExists{#1}{%
		\typeout{ ...including Plot #1 at size
		\the\MaplePlotWidth\space by \the\MaplePlotHeight}%
		\hbox{%
		    \relax
		    {}\hskip \LeftMapleSkip
		    \epsfig{
		    	figure=#1,%
			height=\MaplePlotHeight,
			width=\MaplePlotWidth
		    }%
		}% end of hbox
	}% 
	{%
		\typeout{ ...Missing Plot File  #1}
		\noindent	% So \mapleplot can be used inside of
				% the LaTeX center environment.
		\vbox{\mapleplotname{#1} }%
	}%
	\par\removelastskip
        \vskip\BelowMaplePlot
}% end of maplepsplot def

%
% -- Oztex postscript driver
%
% Rotation is not supported.  so use Maple's commands to rotate.
% This can be done using the Maple command 
%
%	interface(plotoptions=`portrait,height=200,width=300`); 
%
% This is the same as mapleespfig, but with no rotation expected.
%
\def\oztexmapleplot#1{
	\ifvmode \removelastskip \else \par \fi
	\vskip \AboveMaplePlot
	%
	%  Plot sizes must be fudged because Maple .eps plots
	%  generated using Maple's built-in PostScript plot driver
	%  are 7.5 x 10 inches, but include an additional 0.5 inch
	%  white border within the PostScript BoundingBox.
	%
	\MaplePlotHeight@Fudge=1.133333\MaplePlotHeight
	\MaplePlotWidth@Fudge =1.100000\MaplePlotWidth
	\vskip -0.066667\MaplePlotHeight		%Fudge
	\noindent	% So \mapleplot can be used inside of
			% the LaTeX center environment.
	\IfFileExists{#1}{%
		\typeout{ ...including Plot #1 at size
		\the\MaplePlotWidth\space by \the\MaplePlotHeight}%
		\hbox{%
		    \hskip -0.05\MaplePlotWidth		%Fudge
		    \epsfig{figure=#1,%
			height=\MaplePlotWidth@Fudge,% scale before rotation
			width=\MaplePlotHeight@Fudge}%
%%oztex%% 			angle=\MaplePlotAngle}%
		    \hskip -0.05\MaplePlotWidth		%Fudge
		}%
	}% end of first case
	{% second case 
	    %\typeout{ ...Missing Plot File  #1}
	    { %
		\vskip.5\MaplePlotHeight%
		\centerline{\Large \bfseries Plot File = #1}
		\vskip.5\MaplePlotHeight %
		}% end of vbox
	}% end of second case
	\par
	\vskip -0.066667\MaplePlotHeight		%Fudge
	\vskip\BelowMaplePlot
	\vskip -\parskip\noindent\ignorespaces
} % end of oztexmapleplot

%%%%%%%%%%%%%%%%%%%%%%%%%
% Install the Driver.
%%%%%%%%%%%%%%%%%%%%%%%%%
\@ifundefined{Driver}{%
      \ifnoplots
	     \let\mapleplot\mapleplotname
	     \let\imapleplot\mapleplot
      \else
      \IfFileExists{epsfig.sty}{% Default to dvips
             \typeout{ ...Defaults to "dvips" Driver }
             \usepackage[dvips]{epsfig}
             \let\mapleplot\epsfigmapleplot
             \let\imapleplot\mapleplot
             \edef\Driver{dvips}}{%  no driver 
	     % generate vertical space containing file name
%	     \let\mapleplot\mapleplotname
%	     \let\imapleplot\mapleplot
	}
      \fi
}{\usepackage[\Driver]{epsfig}}
%
\def\maplesmartplot#1#2{\mapleplotname{#1}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Maple Paragraph Styles
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\typeout{Defining Automatic Style Generation Macros}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%--  Maple Worksheet Default Paragraph and Character Styles definitions
%
%   Unnamed Character styles are set up as {\textbf ... } while
%   named character styles are set up as macro calls of the form
%
%             \QTR{Style Name}{ ... data ... }
%
%   Paragraph styles are tagged by environments as in
%
%   \begin{flushleft} ... \end{flushleft}
%
%   This tagging also occurs for the user defined styles.
%
%   A list of style names actually used in a particular worksheet is
%   specified at the top of a Maple worksheet by macros of the form
%
%   \DefineCharStyle{... style name ...}
%   \DefineParaStyle{... style name ...}
%
%   If a macro by that name is already defined, then that definition
%   is used. Otherwise, a new macro is defined and set to the
%   document default style.
%
%   All style definitions, user defined, or system defined in this
%   style file, can be overridden in the document preamble simply
%   by providing a definition prior to The \Define...Style{...}
%   call.
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%--------------------------------------------------------------------
% - Routine for Automatically defining Undefined Character Styles
%--------------------------------------------------------------------
\newif\if@def\@deffalse
\def\DefineCharStyle#1{
  \@ifundefined{#1}{\@deftrue}{\@deffalse}
  \if@def
    \typeout{Defining a new character style: #1}
    \expandafter\def\csname #1\endcsname##1{\relax {##1}}
  \fi}
%
%--------------------------------------------------------------------
% - Routine for Handling Undefined Paragraph Styles  
%
% These are handled as environments.  Blank spaces are allowed in 
% the environment names.
%--------------------------------------------------------------------
\def\DefineParaStyle#1{
\@ifundefined{#1}{\@deftrue}{\@deffalse}
\if@def
  \typeout{Defining new paragraph style: #1}
  \expandafter\newcommand \csname #1\endcsname[0]{\relax}%
  \expandafter\long\expandafter\def\csname end#1\endcsname{\relax}
\fi
}

%--------------------------------------------------------------------
% - Routine for Handling Undefined Character Styles
%
% This macro allows for macro names having spaces in them.
% Usage:
%
%     \QTR{macro name}{argument 1}
%
%--------------------------------------------------------------------
\@ifundefined{QTR}{%	
  \gdef\QTR#1#2{{\csname#1\endcsname{#2}}}}{\relax} % 
\@ifundefined{TEXTsymbol}{%
  \gdef\TEXTsymbol#1{\mbox{$#1$}}}{\relax}%

%--------------------------------------------------------------------
% - The Known (Pre-defined!) Maple Paragraph Styles
%---------------------------------------------------------------------
% \newenvironment{maplegroup}{}{}
\newenvironment{Maple Author}{\begin{center}\large\itshape\mdseries}{\end{center}}
\newenvironment{Maple subtitle}{\begin{center}\normalsize\upshape\mdseries}{\end{center}}

\newenvironment{Maple Bullet Item}
{\begin{itemize}}{\end{itemize}}	% {\itemize}{\enditemize}  % also works

\newenvironment{Maple Dash Item}
{\begin{itemize}\renewcommand\labelitemi{--}}{\end{itemize}}

\newenvironment{Maple Ordered List 1}
{\begin{enumerate}}{\end{enumerate}}

\newenvironment{Maple Ordered List 2}
{\begin{enumerate}\renewcommand{\theenumi}{\alph{enumi}}}{\end{enumerate}}

\newenvironment{Maple Ordered List 3}
{\begin{enumerate}\renewcommand{\theenumi}{\roman{enumi}}}{\end{enumerate}}

\newenvironment{Maple Ordered List 4}
{\begin{enumerate}\renewcommand{\theenumi}{\Alph{enumi}}}{\end{enumerate}}

\newenvironment{Maple Ordered List 5}
{\begin{enumerate}\renewcommand{\theenumi}{\Roman{enumi}}}{\end{enumerate}}

\newenvironment{Maple Diagnostic}{\bfseries}{}
\newenvironment{Maple Error}{\bfseries}{}

% \newenvironment{Maple Heading 1}[2][\section]{#1{\Large\bfseries\upshape {#2}}}{}
\newenvironment{Maple Heading 1}{\par\Large\bfseries\upshape}

%\newenvironment{Maple Heading 2}[2][\subsection]{#1{\large\bfseries\upshape {#2}}}{}
\newenvironment{Maple Heading 2}{\par\large\bfseries\upshape}

% \newenvironment{Maple Heading 3}[2][\subsubsection]{#1{\normalsize\bfseries\upshape {#2}}}{}
\newenvironment{Maple Heading 3}{\par\normalsize\bfseries\upshape}

% \newenvironment{Maple Heading 4}[2][\subsubsection]{#1{\normalsize\bfseries\itshape {#2}}}{}
\newenvironment{Maple Heading 4}{\par\normalsize\bfseries\itshape}

%
% This would be Maple Normal with indentation = 0. Instead, reset the
% indentation of the whole file to 0 (see the end of this maple.sty) and
% redefine \indent to be used to indent paragraphs as desired.
%
% \newenvironment{Maple Normal}{\setlength{\parindent}{0pt}\normalsize\rmfamily\mdseries}{}
% \newenvironment{Maple Normal}[1][]{\setlength{\parindent}{0pt}\normalsize\rmfamily\mdseries\mbox{#1}}{}

\newenvironment{Maple Normal}[1][]{\par\mbox{#1}}{}

\newenvironment{Maple List Item}{\par\setlength{\leftskip}{1.3em}}

\newenvironment{Maple Text Output}{\normalsize\ttfamily\mdseries}{}
\newenvironment{Maple Title}{\begin{center}\rmfamily\LARGE\upshape\ignorespaces}%
{\end{center}}
\newenvironment{Maple Warning}{\ttfamily}{}
%--------------------------------------------------------------------
% -- Fixed Width Environment is like a verbatim Version
%--------------------------------------------------------------------
%
\newbox\maplettybox%
\setbox\maplettybox=\hbox{}
%
\expandafter\def\csname MapleFixedWidth\endcsname{
  \removelastskip%
  \nopagebreak[3]% 
  \MaplePromptfalse	  % No prompt is required in this environment.
  \@SetupMapleTty{1}   % The 1 indicates "respect first new line"
  \@BeginMapleFixedWidth  % np indicates omit prompt
}
%
\expandafter\def\csname endMapleFixedWidth\endcsname{%
  \@EndMapleTty%
  \removelastskip
  \vskip\BelowMapleSkip%
  \pagebreak[3]%
  \@endpetrue
  \ignorespaces
}%
%
%------------------------------------------------------------------------------
% -- Regular Known Character styles
%
%        If spaces occur in name then define using \expandafter
%        as seen below, and invoke as QTR{name}{options}
%	 Otherwise, define and use as normal (i.e., using \def)
%
%------------------------------------------------------------------------------
\expandafter\def\csname Maple 2D Comment\endcsname#1{{\rmfamily\upshape #1}}
\expandafter\def\csname Maple 2D Input\endcsname#1{{\rmfamily\upshape #1}}
\expandafter\def\csname Maple 2D Math\endcsname#1{{\rmfamily\upshape #1}}
\expandafter\def\csname Maple 2D Output\endcsname#1{{\rmfamily\upshape #1}}
\expandafter\def\csname Maple Help Heading\endcsname#1{{\large\bfseries\sffamily\upshape #1}}
\expandafter\def\csname Maple Help Normal\endcsname#1{{\rmfamily\itshape #1}}
\expandafter\def\csname Maple 2D Comment\endcsname#1{{\rmfamily\itshape #1}}
\expandafter\def\csname Maple Maple Input\endcsname#1{{\ttfamily\upshape #1}}
\expandafter\def\csname Maple Output Labels\endcsname#1{{\ttfamily\upshape #1}}
\expandafter\def\csname Maple Plot Title\endcsname#1{{\large\sffamily\upshape #1}}
\expandafter\def\csname Maple Plot Text\endcsname#1{{\sffamily\upshape #1}}
\expandafter\def\csname Maple Popup\endcsname#1{{\bfseries\sffamily\upshape #1}}
\expandafter\def\csname Maple Hyperlink\endcsname#1{{\bfseries\rmfamily\itshape #1}}
%--------------------------------------------------------------------
% Hyperlink support (printing characteristics only)
%--------------------------------------------------------------------
\def\labelLink#1#2{\Hyperlink{#2}}
\def\docLink#1#2{\Hyperlink{#2}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Maple Table Support
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\typeout{Defining Maple Spreadsheet Environments}
\typeout{Maple Spreadsheet and Table Support}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Maple Spreadsheets and Tables Package
%%%
%%%  Maple displays its spreadsheets as a tabular arrays of cells.
%%%
%%% This is essentially a tabular environment
%%% with some pre and post processing. 
%%% The format is:
%%% \begin{maplespreadsheet}[spreadsheet01.tab]{|c|c|}
%%% \hline
%%% entry 1 &
%%% entry 2 &
%%% \mapleinline{inert}{2d}{1;}{xx} \\
%%% \hline
%%% entry 2,21 &
%%% entry 2,3  &
%%% \mapleinline{{1;} \\
%%% \hline
%%%\end{maplespreadsheet}
%%%
%%%  The cells are in typeset in text mode. The mathematics is
%%%  usually provided in \mapleinline in order to provide both the
%%%  Maple and the LaTeX encoding of the expression.
%%%
%%%  Maple's \multiline macro is used in the latex portion
%%%  of the \mapleinline macro in order to effect line wrapping.
%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newif\ifMapleTableCell%  % used to change vertical offset of a
			  % mapleinline inside table
\newdimen\multilinesep%
\multilinesep=1ex%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%
%%% maplespreadsheet - tabular environment whose entries are encoded
%%%	using mapleinline.
%%%
%%%	\begin{maplespreadsheet}[filename]{format}
%%%	...
%%%	\end{maplespreadsheet}
%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\maplespreadsheet{%
\@ifnextchar [{\@maplespreadsheet}{\@maplespreadsheet[]}
}
\def\@maplespreadsheet[#1]#2{%
\par\MapleTableCelltrue\begin{center}\begin{tabular}{#2}}%
\def\endmaplespreadsheet{%
\end{tabular}%
\end{center}%
\MapleTableCellfalse%
}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%
%%% maplemultiline - Used for stacking lines of maple input and output
%%%
%%% An implementation of mapleinline based on vbox and hbox.
%%% The tokens are parsed and dropped into hboxes which are in turn
%%% collected into a vbox.
%%%
%%% Each line of the multiline is followed by some extra space
%%% No extra space is required at the top as the multiline is
%%% used inside of \mapleinline, which provide's its own space
%%%
%%% \maplemultiline{x^2 + y^2\\(x - y)^{100}\\}
%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Tokens and utilities used by \maplemultiinline
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newbox\@linebuffer\setbox\@linebuffer=\vbox{\relax}
\newbox\@currentline\setbox\@currentline=\hbox{\relax}
\newdimen\@linebufferwidth  %%% DEBUG %%%
\newtoks\EndMultiLine%
\@ifundefined{@skiponetoken}{\gdef\@skiponetoken#1{\relax}}{\relax}%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% \maplemultiline -
%%% for use primarily inside of table cells.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\maplemultiline#1{%
{\def\\{\relax}%
\processcell#1\noexpand\\\EndMultiLine%
}%
%%% \@linebufferwidth=\wd\@linebuffer%%% DEBUG %%%
%\fbox{\@dumplinebuffer}%         %%% DEBUG %%%
\@dumplinebuffer%
}%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% \processcell -
%%% start processing the contents of the cell
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\processcell{\futurelet\@nexttoken\processline}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% \processline
%%% - invokes \processfullline unless at the
%%% end of the cell. (skips over \cr's to
%%% avoid spacing problems)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\processline{%
\ifx\@nexttoken\EndMultiLine%
\let\next\@skiponetoken%  % at end of cell.
\else%
\let\next\processfullline%% grab next line 
\fi%
% \cr's cause spacing problems.
\ifx\@nexttoken\cr\@skiponetoken\let\next\processline\fi%
\next%
}%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% \processfullline -
%%% - Adds currentline (as identified by \\)
%%% to the vbox \@linebuffer
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\processfullline #1\\{%
\global\setbox\@currentline=\hbox{$#1$}
\@extendlinebuffer{\@currentline}%
\processcell}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% \@extendlinebuffer - a stack of lines
%%% add currentline to end of \@linebuffer
%%%
%%% #1 is assumed to be a box. (hbox) and
%%% is reset at the end.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\@extendlinebuffer#1{%
\ifvoid#1\else% 	% skip over blank lines
\ifvoid\@linebuffer%	% first line ?
\global\setbox\@linebuffer=\vtop{\copy#1}%
\else%			% add new lines
\global\setbox\@linebuffer=\vtop{%
\unvcopy\@linebuffer%
\copy#1%
\vskip\multilinesep%
}%
\fi%
\fi%
\global\setbox#1=\hbox{}% reset currentline
}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% \@dumplinebuffer -
%%% place @linebuffer on the output stream as
%%% a vbox.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\@dumplinebuffer{%
\setbox\@linebuffer=\vtop{%
\hbox{\vrule height3pt depth0pt width 0pt}%
\unvbox\@linebuffer%
\unskip}%  
\box\@linebuffer%  A verticle box ...
\global\setbox\@linebuffer=\vbox{}%
\relax}

% __________________________________
\newcommand{\moversetsp}[2]
{\mathop{\kern\z@#2}\limits^{\!\!\!#1}}

\newcommand{\mundersetsp}[2]
{\mathop{\kern\z@#2}\limits_{\!\!\!#1}}

\newcommand{\moverset}[2]
%  {\mathop{\kern\z@#2}\limits^{#1}}
{\ensuremath{\mathop{\kern\z@#2}\limits^{#1}}}

\newcommand{\munderset}[2]
{\mathop{\kern\z@#2}\limits_{#1}}

\newcommand{\mstack}[2]
% {\genfrac{}{}{}{0pt}{#1}{#2}}										% \genfrac has issues with breqn
% {^{^{\displaystyle #1}}_{_{\displaystyle #2}}}					% doesn't display as good as with \mathstrut
{^{\displaystyle \mathstrut{#1}}_{\displaystyle \mathstrut{#2}}}	% could also be \mathstrut{\displaystyle ...

%---------------------------------
% These two macros should work alike, for contravariant and covariant indices
% the \small, or \scriptstyle, is necessary to avoid large enclosing delimiters.
% For example, the Hidden presentation increases a whole page without \small.

\newcommand{\iup}[1]
{\mbox{\small $\mathstrut^{#1}$}}
% {\scriptstyle \mathstrut^{#1}}	% this displays the indices too small

\newcommand{\idn}[1]
{\mbox{\small $\mathstrut_{#1}$}}
% {\scriptstyle \mathstrut_{#1}}	% this displays the indices too small

\newcommand{\mhat}
{\ensuremath{\!\raise-0.7ex \hbox{\Large $\mbox{\^{}}$}}\!}

\newcommand{\mtilde}
% {\ensuremath{\raise.17ex \hbox{$\scriptstyle\sim$}}}
{\ensuremath{\raise.4ex \hbox{$\scriptscriptstyle\sim$}}}

\newcommand{\mequaltilde}
{\ensuremath{=\!\!\mtilde }}

% __________________________________ Fix to MPL-24165
% With this fix, File -> Export -> Latex creates a file with the indentation as
% we see in the worksheet, and allows to manually indent something beyond the
% indentations of the worksheet by using the default LaTeX command \indent

\newlength\tindent
\setlength{\tindent}{\parindent}
\setlength{\parindent}{0pt}
\renewcommand{\indent}{\hspace*{\tindent}}

% use coloneqq, reproducing, exactly, the maththools definition

% \newcommand{\coloneqq}{\hiderel{\vcentcolon\mathrel{\mkern-1.2mu}=}}
\providecommand{\coloneqq}{\hiderel{\vcentcolon\mathrel{\mkern-1.2mu}=}}

% \@ifundefined{coloneqq}{%
% 	\newcommand{\coloneqq}{\hiderel{\vcentcolon\mathrel{\mkern-1.2mu}=}}
% }{
% 	%
% }

% use mcoloneq, not coloneq since although we use the same maththools definition of the :- symbol, we do not use the same spacing around: the maple use of this symbol is without spaces surrounding it

\newcommand{\mcoloneq}{\!\hiderel{\vcentcolon\mathrel{\mkern-1.2mu}\mathrel{-}}\!\!}

% __________________________________ Fix to Part 2. of MPL-24163
% If the worksheet includes text where there
% are equation labels, they were appearing as "?". With this fix, we see the
% equation label exactly as we see it in the worksheet, regardless of whether
% the equation themselves are labeled. Part 1. of MPL-24163) is to have the
% equations themselves labeled, but that requires another change in the file
% Maple/internal/java/com/maplesoft/worksheet/io/LATEX/WmiLATEXFormatter.java
%
% References for this fix:
% see https://tex.stackexchange.com/questions/319437/how-to-test-if-a-label-exists
% and https://tex.stackexchange.com/questions/85169/why-doesnt-renewcommand-ref-autoref-change-ref-into-autoref

\newcommand{\mapleref}[1]
{\@ifundefined{r@#1}
	{\textbf{#1}}
	{\textbf{(\ref{#1})}}}
% __________________________________
% Solution to having math in section and subsection titles:
% 1. redefine \section{#1} to be \section{{\texorpdfstring{#1}{\(#1\)}}}
% 2. disable complains about math in title using redefining \( \) using \pdfstringdefDisableCommands
%
% Reference: https://tex.stackexchange.com/questions/306988/automatically-add-texorpdfstring-for-math-mode-in-section-titles?rq=1

%===============
% \let\oldsection=\section						% 1.
% \renewcommand{\section}[1]
% {\oldsection{\texorpdfstring{#1}{\(#1\)}}}

\pdfstringdefDisableCommands{\let\(\fakemath}	% 2.
\def\fakemath#1\){[math]}						% could be {\detokenize{#1}} instead of {[math]} and can come before \pdfstringdefDisableCommands{...}

%===============
% \let\oldsubsection=\subsection					% 1.
% \renewcommand{\subsection}[1]
% {\oldsubsection{\texorpdfstring{#1}{\(#1\)}}}

%===============
% \let\oldsubsubsection=\subsubsection			% 1.
% \renewcommand{\subsubsection}[1]
% {\oldsubsubsection{\texorpdfstring{#1}{\(#1\)}}}

% This resolves MPL-24911, some input lines that were not starting at the
% beginning of the line. Reference:
% https://tex.stackexchange.com/questions/130415/par-vs-paragraph
%
% Mar/20/2022: when maple.sty is used with other journal sty files, sometime the
% \par for input lines get reset to indent, resulting in unexpected
% indentations, that in turn get reset at the end of dmath output, but still:
% some input is indendent before that. so instead of using let\mapleinput=\par
% renew the command instead assuring \noindent
%
% \let\mapleinput=\par
\renewcommand{\mapleinput}{\par\noindent}

%===============
% Alternative simpler hack-solution for math within section and subsection,
% which however makes the titles not appear in the TOC
%
% \let\oldsection\section
% \def\tmpl{\oldsection[]}
% \let\section\tmpl
% \let\oldsubsection\subsection
% \def\tmpl{\oldsubsection[]}
% \let\subsection\tmpl

% Length: 1em = approximately the width of an "M" in the current font and  "1ex" is the height of an "x"
%
% A converter, ref: https://tex.stackexchange.com/questions/8260/what-are-the-various-units-ex-em-in-pt-bp-dd-pc-expressed-in-mm
% See also: https://tex.stackexchange.com/questions/4239/which-measurement-units-should-one-use-in-latex/4244
% and https://tex.stackexchange.com/questions/74353/what-commands-are-there-for-horizontal-spacing

% \makeatletter
% \def\convertto#1#2{\strip@pt\dimexpr #2*65536/\number\dimexpr 1#1}
% \makeatother

%---------------------------------
\endinput 
%%%% The End %%%%%
%%% </PRE>

